Dynamical Gravitational Coupling as a Modified Theory of General Relativity

A modified theory of general relativity is proposed, where the gravitational constant is replaced by a dynamical variable in space-time. The dynamics of the gravitational coupling is described by a family of parametrized null geodesics, implying that the gravitational coupling at a space-time point is determined by solving transport equations along all null geodesics through this point. General relativity with dynamical gravitational coupling (DGC) is introduced. We motivate DGC from general considerations and explain how it arises in the context of causal fermion systems. The underlying physical idea is that the gravitational coupling is determined by microscopic structures on the Planck scale which propagate with the speed of light. In order to clarify the mathematical structure, we analyze the conformal behavior and prove local existence and uniqueness of the time evolution. The differences to Einstein's theory are worked out in the examples of the Friedmann-Robertson-Walker model and the spherically symmetric collapse of a shell of matter. Potential implications for the problem of dark matter and for inflation are discussed. It is shown that the effects in the solar system are too small for being observable in present-day experiments.

==> anc/collapse.m <==
(* ::Package:: *)

BeginPackage["collapse`"];
g::usage="Lorentzian metric in Schwarzschild geometry";
r::usage="radius in Boyer-Lindquist coordinates";
l::usage="angular momentum of null geodesic";
r0::usage="starting radius of null geodesic";
\[Theta]::usage="starting direction of null geodesic";
K::usage="timelike Killing field";
L::usage="spherical Killing field";
T::usage="timelike unit vector tangent to rd";
X::usage="spacelike unit vector orthogonal to K and T";
cdL::usage="velocity vector of timelike geodesic moving to the left";
\[Gamma]dL::usage="velocity vector of null geodesic moving to the left";
\[Gamma]dR::usage="velocity vector of null geodesic moving to the right";
\[Gamma]dnorm::usage="velocity vector of null geodesic, normalized in local reference frame";
lrep::usage="set angular momentum l";
\[Theta]min::usage="angle at which the null geodesic is tangential to the surface of the star";
rpp::usage="equation for second time derivative of r";
A::usage="matrix for transformation of tangent spaces";
MatchL::usage="match null geodesic to one moving to the left";
MatchR::usage="match null geodesic to one moving to the right";
Match::usage="match null geodesic keeping the information of left- or right-moving";
\[Lambda]loc::usage="value of \[Lambda] in local reference frame";
Weight::usage="weight factor for taking into account the motion of the center of mass";


Star[M_, rinit_, rdinit_, \[Tau]1_] := Module[{ec}, ec = e /. Solve[(cdL[M,e] /. r-> rinit)[[2,1]] == -rdinit, e][[2]];
(* ec is the energy of the timelike geodesic *)
cdex = cdL[M,ec];
csol\[Tau] =NDSolve[{tin'[\[Tau]]==Sqrt[1+(cdex[[2,1]]/. r->r[\[Tau]])^2], tout'[\[Tau]] == (cdex[[1,1]] /. r->r[\[Tau]]), r'[\[Tau]]==-rd[\[Tau]],
rd[\[Tau]]==-(cdex[[2,1]]/. r->r[\[Tau]]), tin[0]==0,tout[0]==0, r[0]==rinit}, {tin, tout, r, rd}, {\[Tau],0,\[Tau]1}][[1]];
tin1 = tin[\[Tau]1] /. csol\[Tau];
tout1 = tout[\[Tau]1] /. csol\[Tau];
csolt = Join[NDSolve[{\[Tau]in'[t] == 1/(tin'[\[Tau]in[t]] /. csol\[Tau]), rin[t] == (r[\[Tau]in[t]] /. csol\[Tau]),
rdin[t] == (rd[\[Tau]in[t]] /. csol\[Tau]), \[Tau]in[0]==0}, {\[Tau]in, rin,rdin}, {t,0,tin1}][[1]],
NDSolve[{\[Tau]out'[t] == 1/(tout'[\[Tau]out[t]] /. csol\[Tau]), \[Tau]out[0]==0, rout[t] == (r[\[Tau]out[t]] /. csol\[Tau]),
rdout[t] == (rd[\[Tau]out[t]] /. csol\[Tau])}, {\[Tau]out, rout, rdout}, {t,0,tout1}][[1]]];];


Inside[tin0_, r0_, \[Theta]ex_, t\[Infinity]_, ttest_]:=Module[{}, l=.; l = l /. lrep[M ,r0, \[Theta]ex];
InOut[tin0, r0, \[Theta]ex, t\[Infinity], ttest, \[Gamma]dnorm[0,r0, \[Theta]ex]]];

Surface[\[Tau]0_, \[Theta]ex_, t\[Infinity]_, ttest_]:=Module[{\[Phi]0, r0, rd0}, l=.; l = l /. lrep[M ,r0, \[Theta]ex];
r0 = r[\[Tau]0] /. csol\[Tau];
rd0 = rd[\[Tau]0] /. csol\[Tau];
If[\[Theta]ex < \[Theta]min[M,r0,rd0], \[Phi]0 = 0;
\[Gamma]doutex = \[Gamma]dnorm[M, r0, \[Theta]ex];
\[Gamma]outt = NDSolve[{r'[t] == (\[Gamma]doutex[[2,1]]/\[Gamma]doutex[[1,1]] /. r->r[t]), \[Phi]'[t] == (\[Gamma]doutex[[3,1]]/\[Gamma]doutex[[1,1]] /. r->r[t]),r[tout0]==r0, \[Phi][tout0]==\[Phi]0}, {r, \[Phi]}, {t,t\[Infinity], tout0}][[1]];
Return[{\[Theta] -> \[Theta]ex, t -> tin0, r -> r0, rd -> rd0, \[Gamma]din -> {0,0,0}, \[Gamma]dout -> \[Gamma]doutex, \[Theta]\[Infinity] -> \[Phi][t\[Infinity]] /. \[Gamma]outt}],
InOut[tin0, r0, \[Theta]ex, t\[Infinity], ttest, Match[rd0, r0, 0, M, \[Gamma]dnorm[M,r0, \[Theta]ex]]]]];

InOut[tin0_, r0_, \[Theta]ex_, t\[Infinity]_, ttest_, \[Gamma]dinex_]:=Module[{\[Phi]0, e, \[Gamma]dreflect},
e = g[0, K, \[Gamma]dinex]; \[Phi]0 = 0;
\[Gamma]int = NDSolve[{r''[t] == rpp[0,e,t], \[Phi]'[t] ==(\[Gamma]dinex[[3,1]]/\[Gamma]dinex[[1,1]] /. r->r[t]),
r'[tin0] == (\[Gamma]dinex[[2,1]]/\[Gamma]dinex[[1,1]] /. r-> r0), r[tin0]==r0, \[Phi][tin0]==\[Phi]0}, {r, \[Phi]}, {t,0,tin0}][[1]];
thit = FindRoot[(r[t] /. \[Gamma]int)-(rin[t] /. csolt), {t, ttest}];
rhit = rin[t] /. csolt /. thit;
r[t] /. \[Gamma]int /. thit;
\[Phi]hit = \[Phi][t] /. \[Gamma]int /. thit;
rdhit = rdin[t] /. csolt /. thit;
thitout = tout[(\[Tau]in[t] /. csolt /. thit)] /. csol\[Tau];
\[Gamma]dreflect = \[Gamma]dinex; \[Gamma]dreflect[[2,1]] = -Abs[\[Gamma]dinex[[2,1]]]; (* the geodesic may have reverted its direction *)
\[Gamma]doutex = MatchL[rdhit, rhit, M, 0, \[Gamma]dreflect /. r[t]-> rhit];
\[Gamma]outt = NDSolve[{r'[t] == (\[Gamma]doutex[[2,1]]/\[Gamma]doutex[[1,1]] /. r->r[t]), \[Phi]'[t] == (\[Gamma]doutex[[3,1]]/\[Gamma]doutex[[1,1]] /. r->r[t]),r[thitout]==rhit, \[Phi][thitout]==\[Phi]hit}, {r, \[Phi]}, {t,t\[Infinity],thitout}][[1]];
{\[Theta] -> \[Theta]ex, thit[[1]], r -> rhit, rd -> rdhit, \[Gamma]din -> \[Gamma]dinex, \[Gamma]dout -> \[Gamma]doutex, \[Theta]\[Infinity] -> \[Phi][t\[Infinity]] /. \[Gamma]outt}];


Begin["`Private`"];


g[M_, u_, v_] := (Transpose[u] . gmat[M] . v)[[1,1]] (* Lorentzian metric *)
gmat[M_] := ({
 {(1-(2M)/r), 0, 0},
 {0, -(1-(2M)/r)^-1, 0},
 {0, 0, -r^2}
})


cd = ({{a},{-rd},{0}}); cdperp =({{-(1-(2M)/r)^-1rd},{(1-(2M)/r) a},{0}});  (* the signs are such that rd will later be POSITIVE *)
arep = PowerExpand[Simplify[Solve[g[M, cd, cd]==1, a]]][[2]];
T[M_] = cd /. arep;
X[M_] = cdperp /. arep;
K = \!\(\*
TagBox[
RowBox[{"(", GridBox[{
{"1"},
{"0"},
{"0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\); L = \!\(\*
TagBox[
RowBox[{"(", GridBox[{
{"0"},
{"0"},
{"1"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);


(* Compute velocity vectors of the geodesics *)
cdL[M_,e_] = Module[{ex,\[Nu]0, \[Nu]1}, ex =({{\[Nu]0},{\[Nu]1},{0}});
\[Nu]sol = Solve[{g[M,K,ex]== e, g[M, ex,ex]==1}, {\[Nu]0, \[Nu]1}] /. Sqrt[-2 M+r-e^2 r]-> I Sqrt[2 M-r+e^2 r]; ex  /. \[Nu]sol[[2]]];

\[Gamma]dL[M_, e_] = Module[{ex,\[Nu]0, \[Nu]1}, ex =({{\[Nu]0},{\[Nu]1},{0}}) - l/r^2 ({{0},{0},{1}});
\[Nu]sol = Simplify[Solve[{g[M,K,ex]== e, g[M, ex,ex]==0}, {\[Nu]0, \[Nu]1}]]; ex /. \[Nu]sol[[1]]];

\[Gamma]dR[M_, e_] = Module[{ex,\[Nu]0, \[Nu]1}, ex =({{\[Nu]0},{\[Nu]1},{0}}) - l/r^2 ({{0},{0},{1}});
\[Nu]sol = Simplify[Solve[{g[M,K,ex]== e, g[M, ex,ex]==0}, {\[Nu]0, \[Nu]1}]]; ex /. \[Nu]sol[[2]]];

rprep = {r'[t] ->( \[Gamma]dL[M,e][[2,1]]/\[Gamma]dL[M,e][[1,1]] /. r->r[t])}
rpp[M_, e_, t_] = FullSimplify[D[r'[t] /. rprep, t] /. rprep];


(* null geodesics, normalized in local reference frame *)
\[Gamma]dnorm[M_, r0_, \[Theta]_] = Module[{ex, \[Nu]0, \[Nu]1}, ex =({{\[Nu]0},{\[Nu]1},{0}}) - l/r^2 ({{0},{0},{1}});
\[Nu]rep = Solve[{g[M, K, ex] == (Sqrt[g[M,K,K]] /. r->r0), g[M,ex,ex]==0}, {\[Nu]0, \[Nu]1}][[1]] /. Sqrt[2 M-r] Sqrt[l^2-r^2]-> Sqrt[r-2 M] Sqrt[r^2-l^2] ;
FullSimplify[ex /. \[Nu]rep] /. 1/r^(3/2) -> 1/r^(3/2) Sign[Cos[\[Theta]]]];

lrep[M_, r0_, \[Theta]_] = Module[{Y}, Y =  1/r0 ({{0},{0},{1}});
Solve[(g[M, Y, \[Gamma]dnorm[M, r0, \[Theta]]] /. r->r0)==Sin[\[Theta]], l][[1]]];

\[Theta]min[M_, r0_, rd0_] = Module[{ex, erg}, l=.; l = l /. lrep[M,r0,\[Theta]];
ex = PowerExpand[Simplify[PowerExpand[\[Gamma]dnorm[M,r0,\[Theta]][[2,1]]/\[Gamma]dnorm[M,r0,\[Theta]][[1,1]] /. r -> r0]]] /. Sign[Cos[\[Theta]]]->1;
erg = \[Theta] /. Solve[ex == T[M][[2,1]]/T[M][[1,1]] /. {r->r0, rd->rd0}, \[Theta]][[2]];
l=.; erg];


(* Compute the transformation of the tangent spaces *)
Aform = ({{a11, a12, 0},{a21, a22, 0},{0, 0, 1}});
Arep = Simplify[Solve[{(Aform . T[M1])[[1,1]]==T[M2][[1,1]], (Aform . T[M1])[[2,1]]==T[M2][[2,1]], (Aform . X[M1])[[1,1]]==X[M2][[1,1]], (Aform . X[M1])[[2,1]]==X[M2][[2,1]]}, {a11, a21, a12, a22}]][[1]];
A[rd_, r_, M2_, M1_] = Aform /. Arep;

(* transform null geodesics *)
MatchL[rd_, r0_, M2_, M1_, \[Gamma]d_] := Module[{\[Gamma]dnew,e,l}, \[Gamma]dnew = A[rd,r0,M2,M1] . (\[Gamma]d /. r->r0);
e = Simplify[g[M2, K, \[Gamma]dnew] /. r->r0];
\[Gamma]dL[M2,e]];

MatchR[rd_, r0_, M2_, M1_, \[Gamma]d_] := Module[{\[Gamma]dnew,e,l}, \[Gamma]dnew = A[rd,r0,M2,M1] . (\[Gamma]d /. r->r0);
e = Simplify[g[M2, K, \[Gamma]dnew] /. r->r0];
\[Gamma]dR[M2,e]];

Match[rd_, r0_, M2_, M1_, \[Gamma]d_] := Module[{\[Gamma]dnew,e,l,\[Gamma]dinout}, \[Gamma]dnew = A[rd,r0,M2,M1] . (\[Gamma]d /. r->r0);
e = Simplify[g[M2, K, \[Gamma]dnew] /. r->r0];
\[Gamma]dinout = \[Gamma]dR[M2,e];
\[Gamma]dinout[[2,1]] = \[Gamma]dinout[[2,1]] \[Gamma]dnew[[2,1]]/(\[Gamma]dinout[[2,1]] /. r->r0); (* recover sign information *)
\[Gamma]dinout];


\[Lambda]loc[M_, \[Gamma]d_] := g[M, K, \[Gamma]d]/Sqrt[g[M,K,K]];


Weight[\[Theta]\[Infinity]_, \[Gamma]_, \[Alpha]_] =1/2 (Cosh[\[Gamma]]-Cos[\[Alpha]] Cos[\[Theta]\[Infinity]] Sinh[\[Gamma]])/((Cos[\[Alpha]] Cos[\[Theta]\[Infinity]] Sinh[\[Gamma]]- Cosh[\[Gamma]])^2- Sin[\[Alpha]]^2 Sin[\[Theta]\[Infinity]]^2 Sinh[\[Gamma]]^2)^(3/2);


End[ ];
EndPackage[ ];


==> anc/interior.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     56287,       1195]
NotebookOptionsPosition[     53975,       1116]
NotebookOutlinePosition[     54486,       1136]
CellTagsIndexPosition[     54443,       1133]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Sph\[ADoubleDot]risch", " ", "symmetrischer", " ", "Kollaps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Remove", "[", "\"\<collapse`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "3", 
     "\[RightDoubleBracket]"}], ".", 
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}], ".", 
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
   RowBox[{"<<", "Dropbox/aarbeit/dgc/anc/collapse.m"}]}]}]], "Input",
 CellChangeTimes->{{3.6633320469466953`*^9, 3.663332056205863*^9}, {
   3.663357178485684*^9, 3.6633571865859613`*^9}, {3.664336386980777*^9, 
   3.664336388925846*^9}, {3.665315907251965*^9, 3.665315907567534*^9}, {
   3.6653160494152393`*^9, 3.665316057383411*^9}, {3.665373806368655*^9, 
   3.6653738065638733`*^9}, 3.667298361692499*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Remove", "::", "rmnsm"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"There are no symbols matching \
\\\"\[NoBreak]\\!\\(\\\"Global`*\\\"\\)\[NoBreak]\\\". \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Remove\\\", ButtonNote -> \
\\\"Remove::rmnsm\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.665474649152219*^9, 3.665478749087574*^9, 3.6654787930159388`*^9, 
   3.665482457438712*^9, 3.665482604194352*^9, 3.665482737378804*^9, {
   3.665482837338146*^9, 3.665482839925353*^9}, 3.665482941833349*^9, {
   3.665483025340962*^9, 3.665483053157452*^9}, 3.6654830991642303`*^9, {
   3.665483152986313*^9, 3.665483166753873*^9}, {3.665483217729455*^9, 
   3.665483235395227*^9}, {3.665483273893879*^9, 3.6654832979818907`*^9}, 
   3.665483334638926*^9, {3.665483486941638*^9, 3.665483510319377*^9}, 
   3.665483830376871*^9, {3.665483956680277*^9, 3.665484026764434*^9}, {
   3.665484064801909*^9, 3.665484132940497*^9}, 3.665484166600884*^9, 
   3.665484208520711*^9, 3.665484378741761*^9, 3.665484522840234*^9, 
   3.665484639964888*^9, 3.665485043723393*^9, {3.665485120707302*^9, 
   3.665485125946418*^9}, 3.6654851945696774`*^9, 3.6654852486712723`*^9, 
   3.665485308492209*^9, 3.6654853475499067`*^9, 3.6654855455902033`*^9, {
   3.665485690273801*^9, 3.665485703980872*^9}, 3.6654858037459917`*^9, 
   3.665485872436687*^9, 3.665486094505966*^9, 3.665486155736051*^9, 
   3.66548660088278*^9, 3.665487229511744*^9, 3.66548744989648*^9, 
   3.6654877077231073`*^9, 3.665487846589435*^9, 3.665488025571795*^9, {
   3.665488063522241*^9, 3.6654880726229753`*^9}, 3.665488399995328*^9, {
   3.665488661710322*^9, 3.6654886861588097`*^9}, 3.6654887163546467`*^9, 
   3.665489421814385*^9, 3.665489527991481*^9, 3.6654964376862783`*^9, 
   3.665496510340959*^9, 3.6655008237750387`*^9, 3.6655068479421883`*^9, 
   3.6655692796822*^9, 3.6655710804632874`*^9, {3.665582533061275*^9, 
   3.665582560615596*^9}, 3.665585976696227*^9, {3.665586579125819*^9, 
   3.6655865861001453`*^9}, 3.665631613706855*^9, 3.665632262784857*^9, 
   3.6656379267139883`*^9, 3.665650580176847*^9, 3.665654110284556*^9, 
   3.665654283825968*^9, {3.665655046602306*^9, 3.665655076698461*^9}, {
   3.665719698559437*^9, 3.665719703585053*^9}, 3.667219808413899*^9, 
   3.667220075104701*^9, 3.66722107913227*^9, 3.667221171575718*^9, 
   3.667225804921977*^9, {3.667226014783348*^9, 3.6672260434896793`*^9}, 
   3.667234288692268*^9, 3.667234678441831*^9, 3.667288089104561*^9, {
   3.6672983635467854`*^9, 3.667298371992824*^9}}],

Cell[BoxData[
 RowBox[{"18", ".", "3", ".", "2016"}]], "Output",
 CellChangeTimes->{{3.6100810275291023`*^9, 3.610081035294889*^9}, 
   3.610081428414098*^9, 3.610882975301997*^9, 3.610893232960229*^9, 
   3.6108933685520487`*^9, 3.611034144597845*^9, 3.611034256876193*^9, 
   3.611034691367257*^9, 3.6110378886489*^9, 3.611377452623436*^9, 
   3.611487891182*^9, 3.611488595922592*^9, 3.611891280572957*^9, 
   3.6118915416734543`*^9, 3.620005478646923*^9, 3.620119566824915*^9, 
   3.620120039321488*^9, 3.6201792255718117`*^9, 3.6201963263139277`*^9, 
   3.620196568405055*^9, 3.620291611964946*^9, 3.620292363395059*^9, 
   3.620451728490193*^9, {3.62045490126937*^9, 3.620454923393592*^9}, {
   3.620454956880378*^9, 3.620454984587528*^9}, 3.620625551773576*^9, 
   3.652950862666864*^9, 3.652951006581316*^9, 3.652951048096252*^9, 
   3.6529510919323883`*^9, 3.652951315973237*^9, 3.652951750715086*^9, {
   3.652952006816575*^9, 3.652952020452352*^9}, 3.6529686441344023`*^9, 
   3.652968722244624*^9, 3.652968935726699*^9, 3.652969154142034*^9, 
   3.652970259481497*^9, 3.65520480428755*^9, 3.6606492851021357`*^9, 
   3.660649643950243*^9, 3.6620093198190603`*^9, 3.662909447953765*^9, 
   3.6633320571241217`*^9, {3.663354969362193*^9, 3.663354976029688*^9}, 
   3.663355894088887*^9, {3.6633570658550673`*^9, 3.663357080475005*^9}, 
   3.663383531243787*^9, 3.663391116147067*^9, 3.663399974876251*^9, 
   3.663406073991996*^9, 3.66341581249432*^9, 3.663415862929802*^9, 
   3.663589776344553*^9, 3.6636770134164343`*^9, 3.6636776535114098`*^9, 
   3.663919473564649*^9, 3.663923976874275*^9, 3.663924013475882*^9, 
   3.663947000560466*^9, 3.663949619312736*^9, {3.663950484643639*^9, 
   3.663950504309341*^9}, 3.66395062572237*^9, {3.663953912201659*^9, 
   3.663953926771201*^9}, 3.6639541324108467`*^9, 3.663954210301517*^9, 
   3.663979322795779*^9, 3.663979381518112*^9, 3.663979424356442*^9, 
   3.663979494412732*^9, 3.663979573041082*^9, 3.6639796483825293`*^9, 
   3.6639799872167177`*^9, 3.6639801135978603`*^9, 3.663980785215042*^9, 
   3.663981710847444*^9, 3.66398198997528*^9, 3.663982028278723*^9, {
   3.663982059845419*^9, 3.663982087197776*^9}, {3.66398212246795*^9, 
   3.6639822040094433`*^9}, 3.663992838713024*^9, 3.663992964805503*^9, 
   3.663993017960641*^9, 3.663993048546982*^9, 3.663993347807579*^9, 
   3.663993480135948*^9, 3.663993561176681*^9, 3.6640010570888023`*^9, 
   3.664035683396604*^9, 3.6640367805274143`*^9, 3.664036889370533*^9, 
   3.664084950769328*^9, 3.6640850586619596`*^9, 3.6640851110467453`*^9, 
   3.664086279186116*^9, 3.6641199017326*^9, 3.6641277939847507`*^9, 
   3.664128964256486*^9, 3.66413012135469*^9, {3.6641301972621403`*^9, 
   3.664130280902034*^9}, 3.6641308961574993`*^9, 3.6641689753118553`*^9, 
   3.664169057305225*^9, 3.664169318064927*^9, 3.664169366566989*^9, 
   3.6641694057538643`*^9, 3.6641696745449038`*^9, 3.66417095906185*^9, 
   3.6641715988698893`*^9, 3.664171822975679*^9, 3.664172162872629*^9, 
   3.6641722727974997`*^9, 3.6641723411722527`*^9, 3.664172443999014*^9, 
   3.6641726185619392`*^9, 3.664172666151472*^9, 3.664172721291894*^9, 
   3.664173473224044*^9, 3.664173927266942*^9, 3.664210973579812*^9, 
   3.664213813733986*^9, 3.6642138469238567`*^9, 3.6642141501314697`*^9, 
   3.6642142074705477`*^9, 3.664247034819425*^9, 3.664247148798175*^9, 
   3.66424723607934*^9, 3.6642473292737617`*^9, 3.664247537665182*^9, 
   3.664257428972034*^9, 3.664295517844002*^9, {3.6642967985738153`*^9, 
   3.66429681059272*^9}, 3.6642971010511837`*^9, {3.66429749413906*^9, 
   3.664297502488264*^9}, 3.664335468824964*^9, 3.66433552026016*^9, 
   3.664335917280272*^9, 3.6643359653013268`*^9, 3.664336054160293*^9, 
   3.6643360899138727`*^9, 3.6643362122254143`*^9, 3.6643363898250732`*^9, 
   3.664336484000523*^9, {3.664336716573267*^9, 3.664336779411541*^9}, 
   3.664336995566393*^9, 3.6643522151075974`*^9, 3.664352356370994*^9, {
   3.6643524102947493`*^9, 3.664352438577978*^9}, 3.664359015702972*^9, 
   3.6643592393767138`*^9, 3.664359326263812*^9, 3.664359949122698*^9, 
   3.664360640001471*^9, 3.6643617033069153`*^9, 3.6643633488711767`*^9, 
   3.6643635243872623`*^9, 3.664364395055723*^9, 3.6643652330335693`*^9, 
   3.664365269298962*^9, 3.6643654212318687`*^9, 3.664365536511374*^9, 
   3.664365573348113*^9, 3.6643764980790167`*^9, 3.664376557648917*^9, 
   3.664377311134425*^9, 3.664377346620038*^9, 3.664377546689897*^9, 
   3.664378099271886*^9, 3.664378226131802*^9, 3.6643798033895493`*^9, 
   3.66444289423781*^9, 3.664443014331025*^9, {3.664443087691221*^9, 
   3.664443107408318*^9}, 3.664443297740587*^9, 3.664444619168041*^9, 
   3.6644469409324713`*^9, 3.664447016406745*^9, 3.6644470956637907`*^9, {
   3.664447176972495*^9, 3.6644471914559517`*^9}, 3.664447331151803*^9, {
   3.664447370341716*^9, 3.664447383991933*^9}, 3.664447521387694*^9, 
   3.664447584608779*^9, 3.6644476207626343`*^9, 3.664466735615115*^9, 
   3.664466799234787*^9, 3.6644669431467133`*^9, 3.6644670084883432`*^9, {
   3.6644684218293743`*^9, 3.6644684427793283`*^9}, 3.664469077071604*^9, {
   3.6644691074734707`*^9, 3.664469130514669*^9}, 3.664510474582014*^9, {
   3.664511513624465*^9, 3.6645115341220493`*^9}, 3.664511885506877*^9, 
   3.6645123173998137`*^9, 3.664513324995826*^9, 3.6645133636568003`*^9, 
   3.664513775556031*^9, 3.664515578136196*^9, 3.66451588000119*^9, 
   3.664517728352024*^9, 3.66451852065991*^9, 3.664520669272687*^9, 
   3.6645215733731337`*^9, 3.664530249844798*^9, 3.664789818073599*^9, 
   3.664790081828801*^9, 3.664791096190392*^9, 3.664983104286931*^9, 
   3.664983376146286*^9, 3.664984142750607*^9, 3.664984646670103*^9, 
   3.664985540643466*^9, 3.664985887207625*^9, 3.6649863958046923`*^9, 
   3.664988492547084*^9, 3.664988636462139*^9, 3.664988695949678*^9, 
   3.664988817426466*^9, 3.664988998027128*^9, 3.664989350608921*^9, 
   3.6650283261414557`*^9, 3.665034664429749*^9, 3.665035363657735*^9, 
   3.665066689004161*^9, 3.6650667278220797`*^9, 3.665067417553999*^9, 
   3.665067651608914*^9, 3.665067765320372*^9, 3.6650679315011587`*^9, 
   3.665067977672332*^9, 3.66514367101797*^9, 3.6651442644203167`*^9, 
   3.665144426654233*^9, 3.6651452202751904`*^9, 3.665201642227311*^9, 
   3.665202489390555*^9, 3.66521302676725*^9, 3.665213370165597*^9, 
   3.665213546433103*^9, 3.6652191157604713`*^9, 3.66528920043335*^9, 
   3.66531533632126*^9, {3.6653157212789373`*^9, 3.6653157265699368`*^9}, 
   3.6653157694055843`*^9, 3.665315908384986*^9, {3.665316021488695*^9, 
   3.6653160604740887`*^9}, {3.665316340355579*^9, 3.665316342339345*^9}, 
   3.66531671200618*^9, 3.6653170210342913`*^9, {3.66531710490886*^9, 
   3.6653171339966087`*^9}, {3.6653174430915003`*^9, 3.665317499829612*^9}, {
   3.665317557166822*^9, 3.665317578826392*^9}, {3.665317615739326*^9, 
   3.665317623359271*^9}, 3.66531772666844*^9, {3.6653178697126226`*^9, 
   3.665317881213945*^9}, 3.665318344106243*^9, 3.6653185862957993`*^9, 
   3.6653187421271963`*^9, 3.665323039458621*^9, 3.6653230716167297`*^9, 
   3.665323135150069*^9, {3.665323205074635*^9, 3.665323227191349*^9}, 
   3.665323298551608*^9, 3.6653236171659718`*^9, 3.665323648986566*^9, 
   3.66532374487912*^9, 3.665328684211556*^9, 3.6653294411886873`*^9, 
   3.6653329563218737`*^9, 3.6653333696750793`*^9, 3.665373196917486*^9, 
   3.665373244720584*^9, 3.665373385548862*^9, 3.6653735193362503`*^9, {
   3.6653737992355957`*^9, 3.665373807148663*^9}, 3.6653741835167217`*^9, 
   3.6653742287207003`*^9, 3.665375568388439*^9, 3.665375621525486*^9, 
   3.6653757832576237`*^9, 3.6653758951344423`*^9, 3.665376296035228*^9, {
   3.665376541488899*^9, 3.665376585047407*^9}, 3.665376775494581*^9, {
   3.665376814650064*^9, 3.665376866936316*^9}, {3.665377283188616*^9, 
   3.665377338524276*^9}, {3.665377471821129*^9, 3.665377474274324*^9}, 
   3.665377678274425*^9, 3.6653777426459093`*^9, {3.6653777894658213`*^9, 
   3.665377823171033*^9}, 3.6653783228142014`*^9, 3.665378399106309*^9, 
   3.665379936904408*^9, 3.665380175126567*^9, 3.665380275134832*^9, 
   3.6653804554187117`*^9, 3.665380711124448*^9, 3.665380806380888*^9, 
   3.6653808567201233`*^9, {3.665381572649118*^9, 3.665381576118148*^9}, 
   3.665381621470921*^9, 3.6653816676592207`*^9, 3.6653819523009043`*^9, 
   3.665382155350218*^9, 3.665382484413776*^9, 3.665382518666514*^9, {
   3.6653826051916924`*^9, 3.665382608393001*^9}, 3.665383080632258*^9, 
   3.66538341564572*^9, 3.665383974063654*^9, 3.6654146388458*^9, 
   3.665415233200276*^9, 3.6654152683683033`*^9, 3.665415315240473*^9, 
   3.665415365428337*^9, 3.665415436983931*^9, 3.665415467486971*^9, 
   3.665415616734085*^9, {3.665415673827849*^9, 3.6654156991607027`*^9}, 
   3.665417620607115*^9, 3.6654176894329453`*^9, 3.665417721019865*^9, 
   3.6654177846259604`*^9, 3.665417865348886*^9, 3.665418987465662*^9, 
   3.665419426205165*^9, 3.665419543249154*^9, 3.665460055301506*^9, 
   3.665460110646603*^9, 3.6654604181738977`*^9, 3.665460536150909*^9, 
   3.665461189992447*^9, 3.665461280851609*^9, 3.6654613691755667`*^9, 
   3.665461422013685*^9, 3.6654615175269833`*^9, 3.665462019076933*^9, 
   3.66546209890818*^9, 3.6654622542974253`*^9, 3.665462320911837*^9, 
   3.665462431392395*^9, 3.6654624749739943`*^9, 3.66546255826445*^9, 
   3.6654628172555017`*^9, 3.665462880578032*^9, 3.6654630900871153`*^9, 
   3.6654631430846577`*^9, 3.6654638067447433`*^9, 3.665463860953915*^9, {
   3.665463899151771*^9, 3.665463920543985*^9}, 3.665463950939892*^9, {
   3.665464019828713*^9, 3.665464042432473*^9}, {3.665464080889657*^9, 
   3.665464107472405*^9}, {3.6654641916655207`*^9, 3.665464220601528*^9}, 
   3.6654642744718933`*^9, 3.665464366562181*^9, {3.665464413098503*^9, 
   3.6654644400699472`*^9}, {3.665464479959362*^9, 3.665464509355057*^9}, {
   3.665464559842211*^9, 3.665464611087224*^9}, 3.665467909798403*^9, 
   3.6654684315152617`*^9, 3.665472313862286*^9, 3.665472510168767*^9, 
   3.665473052048267*^9, 3.665473096082444*^9, 3.66547320147504*^9, {
   3.665473449197666*^9, 3.66547346293145*^9}, 3.665473752157028*^9, 
   3.6654737894612427`*^9, 3.665474049568788*^9, 3.665474121178874*^9, 
   3.665474184351933*^9, 3.6654743232253523`*^9, 3.665474494690909*^9, 
   3.6654745593458157`*^9, 3.665474648854085*^9, 3.66547874875229*^9, 
   3.6654787926592712`*^9, 3.665482457089622*^9, 3.66548260385384*^9, 
   3.665482737064736*^9, {3.6654828366912127`*^9, 3.665482839928157*^9}, 
   3.665482941836163*^9, {3.66548302534371*^9, 3.665483052526329*^9}, 
   3.6654830991688967`*^9, {3.6654831529890738`*^9, 3.6654831667566557`*^9}, {
   3.665483217208383*^9, 3.665483235398329*^9}, {3.665483273380583*^9, 
   3.665483297984725*^9}, 3.665483334118327*^9, {3.665483486365713*^9, 
   3.665483509767045*^9}, 3.665483829831099*^9, {3.6654839561749983`*^9, 
   3.665484026767303*^9}, {3.66548406480497*^9, 3.6654841329433823`*^9}, 
   3.665484166275963*^9, 3.665484208197277*^9, 3.665484378411936*^9, 
   3.665484522508574*^9, 3.665484639602435*^9, 3.665485043387163*^9, {
   3.665485120394127*^9, 3.665485125950554*^9}, 3.6654851945736647`*^9, 
   3.665485248673896*^9, 3.6654853081448793`*^9, 3.665485347552253*^9, 
   3.665485545264982*^9, {3.6654856898106823`*^9, 3.66548570398349*^9}, 
   3.665485803320031*^9, 3.665485872010124*^9, 3.665486094064505*^9, 
   3.6654861553025618`*^9, 3.665486600431035*^9, 3.665487229050222*^9, 
   3.6654874494543743`*^9, 3.665487707272545*^9, 3.66548784617211*^9, 
   3.665488025151722*^9, {3.6654880635248337`*^9, 3.6654880726259203`*^9}, 
   3.665488399553146*^9, {3.665488661258246*^9, 3.665488685710532*^9}, 
   3.665488715902318*^9, 3.665489421360194*^9, 3.665489527554039*^9, 
   3.665496437691758*^9, 3.665496509939395*^9, 3.6655008238149357`*^9, 
   3.665506847946533*^9, 3.665569279685586*^9, 3.665571080033506*^9, {
   3.665582532637225*^9, 3.665582560617956*^9}, 3.665585976245735*^9, {
   3.665586578667252*^9, 3.665586586102433*^9}, 3.665631613747155*^9, 
   3.665632262359621*^9, 3.665637926715925*^9, 3.665650579758745*^9, 
   3.665654109871583*^9, 3.6656542833729963`*^9, {3.665655046637453*^9, 
   3.665655076274787*^9}, {3.665719698603242*^9, 3.66571970358794*^9}, 
   3.667219808417809*^9, 3.667220074677114*^9, 3.6672210787144337`*^9, 
   3.6672211715779457`*^9, 3.667225804515458*^9, {3.667226014369565*^9, 
   3.667226043039098*^9}, 3.667234288252295*^9, 3.667234678006843*^9, 
   3.667288088678154*^9, {3.667298363574225*^9, 3.6672983719949636`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "ifun"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Inverse functions are being used by \
\[NoBreak]\\!\\(Solve\\)\[NoBreak], so some solutions may not be found; use \
Reduce for complete solution information. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Solve\\\", ButtonNote -> \\\"Solve::ifun\\\"]\\)\"\
\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.665474649152219*^9, 3.665478749087574*^9, 3.6654787930159388`*^9, 
   3.665482457438712*^9, 3.665482604194352*^9, 3.665482737378804*^9, {
   3.665482837338146*^9, 3.665482839925353*^9}, 3.665482941833349*^9, {
   3.665483025340962*^9, 3.665483053157452*^9}, 3.6654830991642303`*^9, {
   3.665483152986313*^9, 3.665483166753873*^9}, {3.665483217729455*^9, 
   3.665483235395227*^9}, {3.665483273893879*^9, 3.6654832979818907`*^9}, 
   3.665483334638926*^9, {3.665483486941638*^9, 3.665483510319377*^9}, 
   3.665483830376871*^9, {3.665483956680277*^9, 3.665484026764434*^9}, {
   3.665484064801909*^9, 3.665484132940497*^9}, 3.665484166600884*^9, 
   3.665484208520711*^9, 3.665484378741761*^9, 3.665484522840234*^9, 
   3.665484639964888*^9, 3.665485043723393*^9, {3.665485120707302*^9, 
   3.665485125946418*^9}, 3.6654851945696774`*^9, 3.6654852486712723`*^9, 
   3.665485308492209*^9, 3.6654853475499067`*^9, 3.6654855455902033`*^9, {
   3.665485690273801*^9, 3.665485703980872*^9}, 3.6654858037459917`*^9, 
   3.665485872436687*^9, 3.665486094505966*^9, 3.665486155736051*^9, 
   3.66548660088278*^9, 3.665487229511744*^9, 3.66548744989648*^9, 
   3.6654877077231073`*^9, 3.665487846589435*^9, 3.665488025571795*^9, {
   3.665488063522241*^9, 3.6654880726229753`*^9}, 3.665488399995328*^9, {
   3.665488661710322*^9, 3.6654886861588097`*^9}, 3.6654887163546467`*^9, 
   3.665489421814385*^9, 3.665489527991481*^9, 3.6654964376862783`*^9, 
   3.665496510340959*^9, 3.6655008237750387`*^9, 3.6655068479421883`*^9, 
   3.6655692796822*^9, 3.6655710804632874`*^9, {3.665582533061275*^9, 
   3.665582560615596*^9}, 3.665585976696227*^9, {3.665586579125819*^9, 
   3.6655865861001453`*^9}, 3.665631613706855*^9, 3.665632262784857*^9, 
   3.6656379267139883`*^9, 3.665650580176847*^9, 3.665654110284556*^9, 
   3.665654283825968*^9, {3.665655046602306*^9, 3.665655076698461*^9}, {
   3.665719698559437*^9, 3.665719703585053*^9}, 3.667219808413899*^9, 
   3.667220075104701*^9, 3.66722107913227*^9, 3.667221171575718*^9, 
   3.667225804921977*^9, {3.667226014783348*^9, 3.6672260434896793`*^9}, 
   3.667234288692268*^9, 3.667234678441831*^9, 3.667288089104561*^9, {
   3.6672983635467854`*^9, 3.6672983724063673`*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Compute collapsing star:",
 FontSize->18,
 FontColor->RGBColor[0, 1, 0]]], "Text",
 CellChangeTimes->{
  3.664984054987471*^9, {3.6653758168640223`*^9, 3.665375821970023*^9}, 
   3.665375856338429*^9, {3.665483521012735*^9, 3.665483521887803*^9}, {
   3.6654851221554213`*^9, 3.665485122852036*^9}, {3.665719699355418*^9, 
   3.665719700866252*^9}, {3.667219812059505*^9, 3.667219813106135*^9}, {
   3.667220075666923*^9, 3.667220077539988*^9}, {3.6672210831093807`*^9, 
   3.6672210874221373`*^9}, {3.6672211725589867`*^9, 3.667221173262287*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"rinit", "=", "100"}], ";", " ", 
   RowBox[{"rdinit", "=", 
    SuperscriptBox["10", 
     RowBox[{"-", "6"}]]}], ";", " ", 
   RowBox[{"\[Tau]1", "=", "1109"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"moderate", " ", "star"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Star", "[", 
   RowBox[{"M", ",", "rinit", ",", " ", "rdinit", ",", " ", "\[Tau]1"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.665488320977021*^9, 3.665488332855122*^9}, {
  3.665488369908283*^9, 3.665488379821868*^9}, {3.6654894123545856`*^9, 
  3.665489415143043*^9}, {3.665489511899929*^9, 3.6654895205387907`*^9}, {
  3.665496499819207*^9, 3.665496502654951*^9}, {3.667219839164837*^9, 
  3.6672198415211153`*^9}, {3.667221091513631*^9, 3.667221094396122*^9}, {
  3.6672257955854883`*^9, 3.667225797935204*^9}, {3.667226033518902*^9, 
  3.6672260353473167`*^9}, {3.667228813753578*^9, 3.667228815062028*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"M", "=", "0.2"}], ";", " ", 
   RowBox[{"rinit", "=", "100"}], ";", " ", 
   RowBox[{"rdinit", "=", "0.1"}], ";", " ", 
   RowBox[{
    StyleBox["\[Tau]1",
     FontColor->RGBColor[1, 0, 0]], "=", "778.4383"}], ";", " ", 
   RowBox[{"(*", " ", 
    RowBox[{"more", " ", "relativistic", " ", "star"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Star", "[", 
    RowBox[{"M", ",", "rinit", ",", " ", "rdinit", ",", " ", "\[Tau]1"}], 
    "]"}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.667221118826295*^9, 3.66722114018005*^9}, {
  3.66722580046522*^9, 3.667225801805121*^9}, {3.667226037389145*^9, 
  3.66722603922821*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"M", "=", "0.02"}], ";", " ", 
   RowBox[{"rinit", "=", "100"}], ";", " ", 
   RowBox[{"rdinit", "=", "0.1"}], ";", " ", 
   RowBox[{
    StyleBox["\[Tau]1",
     FontColor->RGBColor[1, 0, 0]], "=", "944.152244"}], ";", " ", 
   RowBox[{"(*", " ", 
    RowBox[{"highly", " ", "relativistic", " ", "star"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Star", "[", 
    RowBox[{"M", ",", "rinit", ",", " ", "rdinit", ",", " ", "\[Tau]1"}], 
    "]"}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6654605238054733`*^9, 3.665460524112281*^9}, {
  3.665488381562046*^9, 3.665488394651865*^9}, {3.665489417213088*^9, 
  3.66548941854198*^9}, {3.665489522241823*^9, 3.6654895240826607`*^9}, {
  3.665496504567728*^9, 3.665496506028735*^9}, {3.667219843629612*^9, 
  3.667219846131214*^9}, {3.66722113245864*^9, 3.66722113529429*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   StyleBox["\[Tau]0",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontColor->RGBColor[1, 0, 0]], "=", " ", "\[Tau]1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox["tin0",
   FontColor->RGBColor[1, 0, 0]], " ", "=", " ", 
  RowBox[{
   RowBox[{"tin", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
   "csol\[Tau]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox["tout0",
   FontColor->RGBColor[1, 0, 0]], " ", "=", " ", 
  RowBox[{
   RowBox[{"tout", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
   "csol\[Tau]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
  "csol\[Tau]"}]}], "Input"],

Cell[BoxData["1117.7075871274214`"], "Output",
 CellChangeTimes->{
  3.665460444126029*^9, 3.665460536701623*^9, 3.66546119862752*^9, 
   3.6654612851014853`*^9, 3.6654613698094063`*^9, 3.665461422613895*^9, 
   3.665461518464223*^9, 3.665462019789946*^9, 3.665462099541811*^9, 
   3.665462254940484*^9, 3.665462321545711*^9, 3.665462431987455*^9, 
   3.665462475542454*^9, 3.665462558849185*^9, 3.665462817871909*^9, 
   3.665462881176806*^9, 3.665463090678813*^9, 3.665467910450095*^9, 
   3.665468432133441*^9, 3.665472314479587*^9, 3.6654725108475018`*^9, 
   3.665473052712336*^9, 3.665473096733296*^9, 3.665473202143997*^9, {
   3.665473449866194*^9, 3.66547346356738*^9}, 3.665473752793233*^9, 
   3.6654737901123657`*^9, 3.665474050201664*^9, 3.665474121808103*^9, 
   3.6654741849804363`*^9, 3.665474323876089*^9, 3.6654744953249397`*^9, 
   3.665474560013576*^9, 3.665474649604556*^9, 3.6654787495863523`*^9, 
   3.665478793490055*^9, 3.665482457941288*^9, 3.665483236443952*^9, {
   3.665483335087124*^9, 3.665483350920483*^9}, 3.6654835273379107`*^9, 
   3.665483830848456*^9, 3.665484133758704*^9, 3.665484209031494*^9, 
   3.665484379228771*^9, 3.665484523342358*^9, 3.665484640452176*^9, 
   3.665485057908037*^9, 3.6654851266311817`*^9, 3.6654851952187643`*^9, 
   3.665485249389655*^9, 3.66548530881374*^9, 3.665485348198597*^9, 
   3.665485704747655*^9, 3.665485804038989*^9, 3.6654858727446947`*^9, 
   3.6654860948326187`*^9, 3.665486291334453*^9, 3.665486601193201*^9, 
   3.665487229797237*^9, 3.665487450200992*^9, 3.665487708024384*^9, 
   3.665487846870097*^9, 3.665488073409053*^9, 3.6654883457647057`*^9, 
   3.665488400337475*^9, {3.665488662028449*^9, 3.6654886864786997`*^9}, 
   3.665488716680407*^9, 3.6654894221954937`*^9, 3.6654895283549013`*^9, 
   3.6654964385526657`*^9, 3.66549651064102*^9, 3.6655008245993223`*^9, 
   3.66550684876013*^9, 3.665571080836389*^9, 3.665582561401453*^9, 
   3.66558597706328*^9, {3.665586579465993*^9, 3.665586586867773*^9}, 
   3.6656316148958263`*^9, 3.665632263077496*^9, 3.665637927505168*^9, 
   3.665650580476222*^9, 3.665654119790235*^9, 3.665654284123541*^9, {
   3.6656550519723053`*^9, 3.665655077407353*^9}, 3.665719704303708*^9, 
   3.667219881725218*^9, 3.6672200808462553`*^9, 3.6672211781242037`*^9, 
   3.667225805266863*^9, {3.6672260151389227`*^9, 3.66722604384199*^9}, 
   3.667234289084236*^9, 3.667234678790337*^9, 3.667288089444821*^9, 
   3.6672983727443123`*^9}],

Cell[BoxData["1144.3846806541737`"], "Output",
 CellChangeTimes->{
  3.665460444126029*^9, 3.665460536701623*^9, 3.66546119862752*^9, 
   3.6654612851014853`*^9, 3.6654613698094063`*^9, 3.665461422613895*^9, 
   3.665461518464223*^9, 3.665462019789946*^9, 3.665462099541811*^9, 
   3.665462254940484*^9, 3.665462321545711*^9, 3.665462431987455*^9, 
   3.665462475542454*^9, 3.665462558849185*^9, 3.665462817871909*^9, 
   3.665462881176806*^9, 3.665463090678813*^9, 3.665467910450095*^9, 
   3.665468432133441*^9, 3.665472314479587*^9, 3.6654725108475018`*^9, 
   3.665473052712336*^9, 3.665473096733296*^9, 3.665473202143997*^9, {
   3.665473449866194*^9, 3.66547346356738*^9}, 3.665473752793233*^9, 
   3.6654737901123657`*^9, 3.665474050201664*^9, 3.665474121808103*^9, 
   3.6654741849804363`*^9, 3.665474323876089*^9, 3.6654744953249397`*^9, 
   3.665474560013576*^9, 3.665474649604556*^9, 3.6654787495863523`*^9, 
   3.665478793490055*^9, 3.665482457941288*^9, 3.665483236443952*^9, {
   3.665483335087124*^9, 3.665483350920483*^9}, 3.6654835273379107`*^9, 
   3.665483830848456*^9, 3.665484133758704*^9, 3.665484209031494*^9, 
   3.665484379228771*^9, 3.665484523342358*^9, 3.665484640452176*^9, 
   3.665485057908037*^9, 3.6654851266311817`*^9, 3.6654851952187643`*^9, 
   3.665485249389655*^9, 3.66548530881374*^9, 3.665485348198597*^9, 
   3.665485704747655*^9, 3.665485804038989*^9, 3.6654858727446947`*^9, 
   3.6654860948326187`*^9, 3.665486291334453*^9, 3.665486601193201*^9, 
   3.665487229797237*^9, 3.665487450200992*^9, 3.665487708024384*^9, 
   3.665487846870097*^9, 3.665488073409053*^9, 3.6654883457647057`*^9, 
   3.665488400337475*^9, {3.665488662028449*^9, 3.6654886864786997`*^9}, 
   3.665488716680407*^9, 3.6654894221954937`*^9, 3.6654895283549013`*^9, 
   3.6654964385526657`*^9, 3.66549651064102*^9, 3.6655008245993223`*^9, 
   3.66550684876013*^9, 3.665571080836389*^9, 3.665582561401453*^9, 
   3.66558597706328*^9, {3.665586579465993*^9, 3.665586586867773*^9}, 
   3.6656316148958263`*^9, 3.665632263077496*^9, 3.665637927505168*^9, 
   3.665650580476222*^9, 3.665654119790235*^9, 3.665654284123541*^9, {
   3.6656550519723053`*^9, 3.665655077407353*^9}, 3.665719704303708*^9, 
   3.667219881725218*^9, 3.6672200808462553`*^9, 3.6672211781242037`*^9, 
   3.667225805266863*^9, {3.6672260151389227`*^9, 3.66722604384199*^9}, 
   3.667234289084236*^9, 3.667234678790337*^9, 3.667288089444821*^9, 
   3.667298372746051*^9}],

Cell[BoxData["2.2800930460455993`"], "Output",
 CellChangeTimes->{
  3.665460444126029*^9, 3.665460536701623*^9, 3.66546119862752*^9, 
   3.6654612851014853`*^9, 3.6654613698094063`*^9, 3.665461422613895*^9, 
   3.665461518464223*^9, 3.665462019789946*^9, 3.665462099541811*^9, 
   3.665462254940484*^9, 3.665462321545711*^9, 3.665462431987455*^9, 
   3.665462475542454*^9, 3.665462558849185*^9, 3.665462817871909*^9, 
   3.665462881176806*^9, 3.665463090678813*^9, 3.665467910450095*^9, 
   3.665468432133441*^9, 3.665472314479587*^9, 3.6654725108475018`*^9, 
   3.665473052712336*^9, 3.665473096733296*^9, 3.665473202143997*^9, {
   3.665473449866194*^9, 3.66547346356738*^9}, 3.665473752793233*^9, 
   3.6654737901123657`*^9, 3.665474050201664*^9, 3.665474121808103*^9, 
   3.6654741849804363`*^9, 3.665474323876089*^9, 3.6654744953249397`*^9, 
   3.665474560013576*^9, 3.665474649604556*^9, 3.6654787495863523`*^9, 
   3.665478793490055*^9, 3.665482457941288*^9, 3.665483236443952*^9, {
   3.665483335087124*^9, 3.665483350920483*^9}, 3.6654835273379107`*^9, 
   3.665483830848456*^9, 3.665484133758704*^9, 3.665484209031494*^9, 
   3.665484379228771*^9, 3.665484523342358*^9, 3.665484640452176*^9, 
   3.665485057908037*^9, 3.6654851266311817`*^9, 3.6654851952187643`*^9, 
   3.665485249389655*^9, 3.66548530881374*^9, 3.665485348198597*^9, 
   3.665485704747655*^9, 3.665485804038989*^9, 3.6654858727446947`*^9, 
   3.6654860948326187`*^9, 3.665486291334453*^9, 3.665486601193201*^9, 
   3.665487229797237*^9, 3.665487450200992*^9, 3.665487708024384*^9, 
   3.665487846870097*^9, 3.665488073409053*^9, 3.6654883457647057`*^9, 
   3.665488400337475*^9, {3.665488662028449*^9, 3.6654886864786997`*^9}, 
   3.665488716680407*^9, 3.6654894221954937`*^9, 3.6654895283549013`*^9, 
   3.6654964385526657`*^9, 3.66549651064102*^9, 3.6655008245993223`*^9, 
   3.66550684876013*^9, 3.665571080836389*^9, 3.665582561401453*^9, 
   3.66558597706328*^9, {3.665586579465993*^9, 3.665586586867773*^9}, 
   3.6656316148958263`*^9, 3.665632263077496*^9, 3.665637927505168*^9, 
   3.665650580476222*^9, 3.665654119790235*^9, 3.665654284123541*^9, {
   3.6656550519723053`*^9, 3.665655077407353*^9}, 3.665719704303708*^9, 
   3.667219881725218*^9, 3.6672200808462553`*^9, 3.6672211781242037`*^9, 
   3.667225805266863*^9, {3.6672260151389227`*^9, 3.66722604384199*^9}, 
   3.667234289084236*^9, 3.667234678790337*^9, 3.667288089444821*^9, 
   3.6672983727472687`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Interrupt", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6653755622525806`*^9, 3.665375564619629*^9}}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{
  3.665375570611258*^9, 3.665375623445409*^9, 3.665375785161071*^9, 
   3.6653758968992357`*^9, 3.665376297915609*^9, 3.665377340327119*^9, 
   3.665377476072988*^9, 3.6653778250413923`*^9, 3.665378400755521*^9, 
   3.665379939006775*^9, 3.66538017672372*^9, 3.66538027732076*^9, 
   3.6653804575325003`*^9, 3.665380712739818*^9, 3.665380858553906*^9, 
   3.665381577766247*^9, 3.665381623305274*^9, 3.6653816694747562`*^9, 
   3.665381954520165*^9, 3.665382157133338*^9, 3.665382486161291*^9, 
   3.665382610405349*^9, 3.665383082521434*^9, 3.665383417328326*^9, 
   3.665383976494876*^9, 3.665414642647851*^9, 3.6654152353298492`*^9, 
   3.6654152706681633`*^9, 3.665415317282194*^9, 3.665415367120117*^9, 
   3.6654154387495003`*^9, 3.665415469268279*^9, 3.665415618626277*^9, {
   3.665415675570797*^9, 3.665415700905813*^9}, 3.665417622645262*^9, 
   3.6654176922345123`*^9, 3.665417722767293*^9, 3.6654177865580063`*^9, 
   3.665417867316593*^9, 3.66541898979988*^9, 3.665419428222674*^9, 
   3.665419545116386*^9, 3.665460537900522*^9, 3.665461371144897*^9, 
   3.665461424564816*^9, 3.665461519512349*^9, 3.665462020954755*^9, 
   3.665462100663109*^9, 3.6654622575551567`*^9, 3.665462322912866*^9, 
   3.665462433621991*^9, 3.6654624768087597`*^9, 3.665462560033163*^9, 
   3.665462819105294*^9, 3.665462882561166*^9, 3.665463091845558*^9, 
   3.665463145283543*^9, 3.6654638081683273`*^9, 3.665463862666368*^9, {
   3.665463900885363*^9, 3.665463922088469*^9}, 3.665463952358637*^9, {
   3.6654640217812757`*^9, 3.665464044574522*^9}, {3.665464082719891*^9, 
   3.665464109021937*^9}, {3.665464193513043*^9, 3.665464222298751*^9}, 
   3.665464276669128*^9, 3.665464368028068*^9, {3.665464414665607*^9, 
   3.665464441851552*^9}, {3.665464481405156*^9, 3.665464511291366*^9}, {
   3.665464561595566*^9, 3.665464612665723*^9}, 3.665467912001878*^9, 
   3.6654684334680853`*^9, 3.665472315847221*^9, 3.665472512182221*^9, 
   3.665473054102841*^9, 3.665473098316835*^9, 3.6654732030742702`*^9, {
   3.665473451814044*^9, 3.665473464616143*^9}, 3.665473754060153*^9, 
   3.6654737909625597`*^9, 3.665474051367684*^9, 3.665474122858313*^9, 
   3.665474185830049*^9, 3.6654743250936403`*^9, 3.6654744965086393`*^9, 
   3.665474560996235*^9, 3.665474650922758*^9, 3.665478750785898*^9, 
   3.665478794774688*^9, 3.665482459091947*^9, 3.6654832376947937`*^9, {
   3.6654833362020893`*^9, 3.665483354369924*^9}, 3.665483831983882*^9, 
   3.6654841349948597`*^9, 3.665484210318075*^9, 3.665484380296983*^9, 
   3.665484524443602*^9, 3.665484641613338*^9, 3.6654851282621326`*^9, 
   3.665485196585656*^9, 3.665485250606956*^9, 3.665485309761033*^9, 
   3.665485349081049*^9, 3.665485705946993*^9, 3.665485805140011*^9, 
   3.6654858738447533`*^9, 3.6654860958826437`*^9, 3.6654862952711782`*^9, 
   3.665486603441472*^9, 3.665487231281925*^9, 3.665487451385804*^9, 
   3.665487709373596*^9, 3.6654878477858047`*^9, 3.665488074239829*^9, 
   3.665488401401766*^9, {3.6654886631598387`*^9, 3.665488687345078*^9}, 
   3.665488717815546*^9, 3.665489423277259*^9, 3.665489529686234*^9, 
   3.665496440183358*^9, 3.665496511773143*^9, 3.665500825929884*^9, 
   3.665506853776374*^9, 3.665571082118395*^9, 3.665582562516426*^9, 
   3.6655859782946978`*^9, {3.665586580699274*^9, 3.665586588233375*^9}, 
   3.6656316161106367`*^9, 3.665632264243977*^9, 3.6656379291359777`*^9, 
   3.6656505817253942`*^9, 3.665654285221528*^9, {3.6656550633911743`*^9, 
   3.665655078590869*^9}, 3.6657197058026333`*^9, 3.667219891591433*^9, 
   3.667225807316712*^9, {3.667226017638097*^9, 3.6672260450252533`*^9}, 
   3.667234290234696*^9, 3.667234680106526*^9, 3.6672880910940523`*^9, 
   3.667298376259918*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Geodesics in the Interior:",
 FontSize->18,
 FontColor->RGBColor[0, 1, 0]]], "Text",
 CellChangeTimes->{
  3.664984054987471*^9, {3.6653758168640223`*^9, 3.665375821970023*^9}, {
   3.665375856338429*^9, 3.665375875123054*^9}, 3.665463111070438*^9, {
   3.6672211644933863`*^9, 3.66722116836782*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
  "csol\[Tau]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rd", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
  "csol\[Tau]"}]}], "Input",
 CellChangeTimes->{{3.667220178689445*^9, 3.667220178889654*^9}, {
  3.667220337933847*^9, 3.667220340521923*^9}}],

Cell[BoxData["2.2800930460455993`"], "Output",
 CellChangeTimes->{
  3.6672201130828447`*^9, 3.6672201796722383`*^9, 3.667220340988681*^9, 
   3.667221181642522*^9, 3.667225811082418*^9, {3.66722602337298*^9, 
   3.667226050441955*^9}, 3.667228916770466*^9, 3.6672342925678997`*^9, 
   3.667234685190497*^9, 3.6672880925789747`*^9, 3.667298379576158*^9}],

Cell[BoxData["0.9258278381940992`"], "Output",
 CellChangeTimes->{
  3.6672201130828447`*^9, 3.6672201796722383`*^9, 3.667220340988681*^9, 
   3.667221181642522*^9, 3.667225811082418*^9, {3.66722602337298*^9, 
   3.667226050441955*^9}, 3.667228916770466*^9, 3.6672342925678997`*^9, 
   3.667234685190497*^9, 3.6672880925789747`*^9, 3.667298379579254*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r0", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    SuperscriptBox["10", 
     RowBox[{"-", "6"}]], ";"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"sol", " ", "=", " ", 
  RowBox[{"Inside", "[", 
   RowBox[{"tin0", ",", " ", "r0", ",", "0", ",", " ", "0", ",", " ", 
    RowBox[{"tin0", "-", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rmax", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"rmatch", " ", "=", " ", 
  RowBox[{"(", 
   RowBox[{"r", " ", "/.", " ", "sol"}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]\[Infinity]", " ", "=", " ", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]dout", " ", "/.", " ", "sol"}], ")"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", " ", 
    RowBox[{"r", "\[Rule]", "\[Infinity]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l1", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.003", "]"}], ",", " ", 
      RowBox[{"Dashing", "[", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", " ", "0.01"}], "}"}], "]"}], ",", " ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"rmatch", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"rmatch", ",", " ", "1.4"}], "}"}]}], "}"}], "]"}]}], "}"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"\[Epsilon]\",
FontSize->16]\)\!\(\*
StyleBox[\" \",
FontSize->16]\)\!\(\*
StyleBox[OverscriptBox[\"\[Lambda]\", \"~\"],
FontSize->16]\)\!\(\*
StyleBox[\"(\",
FontSize->16]\)\!\(\*
StyleBox[OverscriptBox[\"r\", \"~\"],
FontSize->16]\)\!\(\*
StyleBox[\")\",
FontSize->16]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"2.6", ",", "1.16"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"\[Epsilon]\",
FontSize->16]\)\!\(\*
StyleBox[\" \",
FontSize->16]\)\!\(\*
StyleBox[\"\[Lambda]\",
FontSize->16]\)\!\(\*
StyleBox[\"(\",
FontSize->16]\)\!\(\*
StyleBox[\"r\",
FontSize->16]\)\!\(\*
StyleBox[\")\",
FontSize->16]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "1.23"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", " ", "=", " ", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]loc", "[", 
       RowBox[{"0", ",", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]din", " ", "/.", " ", "sol"}], ")"}]}], "]"}], "/", 
      "\[Lambda]\[Infinity]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", "r0", ",", 
       RowBox[{"(", 
        RowBox[{"r", " ", "/.", " ", "sol"}], ")"}]}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"Thickness", "[", "0.007", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", " ", "=", " ", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]loc", "[", 
       RowBox[{"M", ",", 
        RowBox[{"(", 
         RowBox[{"\[Gamma]dout", " ", "/.", " ", "sol"}], ")"}]}], "]"}], "/",
       "\[Lambda]\[Infinity]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"(", 
        RowBox[{"r", " ", "/.", " ", "sol"}], ")"}], ",", " ", "rmax"}], 
      "}"}], ",", " ", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"Thickness", "[", "0.007", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"p2", ",", "p1", ",", " ", "g1", ",", " ", "g2", ",", " ", "l1"}],
     "}"}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r0", ",", "rmax"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1.4"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[OverscriptBox[\"r\", \"~\"],
FontSize->16]\)\!\(\*
StyleBox[\",\",
FontSize->16]\)\!\(\*
StyleBox[\" \",
FontSize->16]\)\!\(\*
StyleBox[\"r\",
FontSize->16,
FontSlant->\"Italic\"]\)\>\"", ",", " ", "\"\<\!\(\*
StyleBox[\"\[Epsilon]\",
FontSize->16]\) \!\(\*
StyleBox[OverscriptBox[\"\[Lambda]\", \"~\"],
FontSize->16]\)\!\(\*
StyleBox[\",\",
FontSize->16]\)\!\(\*
StyleBox[\" \",
FontSize->16]\)\!\(\*
StyleBox[\"\[Epsilon]\",
FontSize->16]\)\!\(\*
StyleBox[\" \",
FontSize->16]\)\!\(\*
StyleBox[\"\[Lambda]\",
FontSize->16]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Arrowheads", "[", "Automatic", "]"}]}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", " ", "1"}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "\"\<\!\(\*
StyleBox[OverscriptBox[\"r\", \"~\"],
FontSize->16]\)\!\(\*
StyleBox[\"(\",
FontSize->16]\)\!\(\*
StyleBox[\"p\",
FontSize->16]\)\!\(\*
StyleBox[\")\",
FontSize->16]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"rmatch", ",", " ", "\"\<\!\(\*
StyleBox[OverscriptBox[\"r\", \"~\"],
FontSize->16,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"(\",
FontSize->16,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"q\",
FontSize->16,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\")\",
FontSize->16,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"=\",
FontSize->16,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"r\",
FontSize->16,
FontSlant->\"Italic\",
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"(\",
FontSize->16,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"q\",
FontSize->16,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\")\",
FontSize->16,
FontColor->GrayLevel[0]]\)\>\""}], "}"}], ",", " ", "2", ",", "6", ",", "9"}],
        "}"}], ",", " ", "Automatic"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.667234351621278*^9, 3.6672344108418493`*^9}, {
   3.6672344416048183`*^9, 3.667234519616941*^9}, 3.6672345551452217`*^9, {
   3.667234597932149*^9, 3.6672346652180243`*^9}, {3.667234844576462*^9, 
   3.667234899294568*^9}, 3.667244514020152*^9, {3.6672445862584476`*^9, 
   3.667244594754863*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
   RowBox[{"t", "\[Rule]", "1114.4266265740519`"}], ",", 
   RowBox[{"r", "\[Rule]", "4.280960553369651`"}], ",", 
   RowBox[{"rd", "\[Rule]", "0.6687188245058423`"}], ",", 
   RowBox[{"\[Gamma]din", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          SuperscriptBox["r", "3"]], 
         SuperscriptBox["r", 
          RowBox[{"3", "/", "2"}]]]}], "}"}], ",", 
      RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
   RowBox[{"\[Gamma]dout", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       FractionBox[
        RowBox[{"0.8861786201517196`", " ", "r"}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", "r"}]], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"0.8861786201517196`", " ", 
          SqrtBox[
           SuperscriptBox["r", "3"]]}], 
         SuperscriptBox["r", 
          RowBox[{"3", "/", "2"}]]]}], "}"}], ",", 
      RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
   RowBox[{"\[Theta]\[Infinity]", "\[Rule]", "0.`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.667234301236484*^9, 3.66723435229185*^9, {3.667234385327057*^9, 
   3.667234520773052*^9}, 3.667234556159889*^9, {3.667234599064336*^9, 
   3.6672346860585403`*^9}, {3.667234849040496*^9, 3.667234911496819*^9}, 
   3.667288093310122*^9, 3.6672983802938547`*^9}],

Cell[BoxData["4.280960553369651`"], "Output",
 CellChangeTimes->{
  3.667234301236484*^9, 3.66723435229185*^9, {3.667234385327057*^9, 
   3.667234520773052*^9}, 3.667234556159889*^9, {3.667234599064336*^9, 
   3.6672346860585403`*^9}, {3.667234849040496*^9, 3.667234911496819*^9}, 
   3.667288093310122*^9, 3.667298380297798*^9}],

Cell[BoxData["0.8861786201517196`"], "Output",
 CellChangeTimes->{
  3.667234301236484*^9, 3.66723435229185*^9, {3.667234385327057*^9, 
   3.667234520773052*^9}, 3.667234556159889*^9, {3.667234599064336*^9, 
   3.6672346860585403`*^9}, {3.667234849040496*^9, 3.667234911496819*^9}, 
   3.667288093310122*^9, 3.6672983803259983`*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], Thickness[0.007], LineBox[CompressedData["
1:eJwVz30w1AkYB/BSh2q1rXfC7voZ65Rerhqi8TzlLgq5ChvSsYjT3kSom66x
13jr3ZxJJKPV6roQq4hrLpSiVi+jLkt2RqzXXaXfb/cnwrrf/fHMM5/5PjPP
fPmio/sSjBYtWhTMzP+7YjRBUM/lYH92Tl+ilgaxXTQt4XPwrdLfkKChYUtg
aFsgwcGQrYUn48dpaK/Z8ZPalYOhJRYS0SgNYxncIvN1HJRFnbgrUtOwZmmv
ceo2Dla8YpWk9dFwlxc04hHBwTcmDWu7O2lojfju5q0CDv6RueT55Ts0NNWY
HtnJNsd0Vq3CIYUG753hLFmWOeZ1r+OH+NDAqpoSNtLm2F3n1BOxgoYHlFR7
PNUCm5+FHOP26YE89ThSP2SBrCXHEoPq9PCN5iPHUWSJW83kIss8PfzsIk6b
V1li6cbwL+kxeggvj5VfC7FCVZKZa4OvHniLY7cMd1rhnKxOetBBD2kyZeEE
WGPfea7Gy6ADa4tyaVWdNbIL38v2DeqgMCFdZ+Vhg/nGka8ePtVB2ddmvq/U
BqM6Uy7mVesg65hFMcfRFldaGQb/KtBBU+ODptIiW9Su6467flIHJ6C3fniZ
HSZWiNP2J+jAvHLxTG+OHfbxvXujQnTgKSy3vTBjh0H9ioNKHx14je7+ffy4
PZ4xW1klF+jg7Pf+BQbSHkNkpzf3WOogbuiBpCt+NdIezukrlurAPtGrIWRg
NarLktylFAWRaz3az4c54Fv/XfVsNQWa5vTTkg4H3JCa8zb5XwqEm9uznfwc
8ZDZ1gCPpxQET1yK++2+I4oLWsW5jRRw82LPZW1yQrf+lsAfb1OwfTI3yq/G
CXl2SgftNQo+XiVMH/G4KImdLR7KpyBDoJgbL+Vic8m3RWFZFDyZTTucZMrD
mLy19st/ZfLd1TLP7TzcazumPvALBZfPjWerMnlYLTti6SqiYPrI4P6YJh7e
bOgRsg9QoPD90P73FA/LB0blmcEUDNy9KqA28DEoWmU35UeB9OKpaONkPipV
8Tbj3hS8jIj3/HyLj8bJ9heSNlIAHSYLTQN8VGSZp75xY/q4ypOFPGf8+ImI
ec2l4Jb2dFVXtDPKrwfd8LWhIH0f+717kTNGTixvzWRTUFtZXh3xzhkfnrzf
IjShYH3FpDiRTWC1kVyjXyAhfGmi0d4AAllmHWOaaRImwtQ+q3IJ9KR2eElI
EtoDVsfVtBA41mF0+ImGud8ouV3bSqBTRUrbn4xH7NST8kcEjgRkuJxlbKyt
PHWvjUDDHiSDGftf9L7S1EFg87LOBuU4Cc+6Ip4/fk3ggRt8jXaMBEVk8Xpl
P4FVI3tmrUdJiPSby+j5QKCyMlQxM0KCZk3MP70DBN4pUZWqGC+fF+xSqQl0
SU8JusE48HqjaGCUwKjwK+88GL9QdxdqJwksKw7O/2GYhIMvvFUTnwlcEup+
xY3xRH2Z8yeSwGGBRLqCMSv3cO1nHYGyq5dauoZICHKbekZ/IZDesElwiLFq
VST7yzSBAp+WXdsZi2cehk3PMH1EzUddGF9Q5Ax+nSUwKd+iXaMmweHeuNvc
HIESYdLUS8bV14KPzs8z/9s83OsYb8uuazAYCHy/KS72MuOXYqu5hQUCTVim
pScY/wfJRGL9
      "]]}}, {{}, {}, 
    {Hue[0.67, 0.6, 0.6], Thickness[0.007], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7RjxU5CB4YN99zGh8+J8n+y3CbYsetKM4Ouc5jM+
yf4Rzrde3dp8SPUTnH+++l3cCYPPcH5RWl7gRLMvcL7lPv/irqCvcH4rm7LC
hOhvcP7X3eF/jlZ9h/NLuxe/3zflB5xf5f0w98jsn3D+4ooG6V87fsH5gdME
Q2wO/4bz+c7tXOx44g+c/77osFL5479wfijHfp2dr//B+fmsfJtFWRkcYPw9
wh7RGyYi+N5Svz0uijDC+TnX4/y4FiP4F3qsZ55UZ4Lzj/048XvBdgT/8MeH
L2+6MMP5zI+LZWeeQPCvdm3LKAhngfNfaRX9PHsHwWeL2CnaG88K52+x3uiZ
8hbBXyqudPhgIRucr7HKOcSckR3O33TyQwFfH4Jf/1DscrYgB5x/b/1bn4fz
EfyGMlueuyqccL7mKYlwq+UIfsqVJTvXm3DB+Y+urUxcvQPB/9Qfr7jfnRvO
d3HsU4s8i+DPq/fYHhLAA+d3lWyOz7iH4O9InO7LlMwL51ew6gRv+YTgO5j5
PDlez4eIn/inuxKZ+eH8F3b6K4UnIfgp3JXvlnILwPnXbRXOffJB8Cefnr/z
9GQEv/Dq7ePPryL4AQrlH8/+QvD1soWkt8gLwvkAItFzKA==
      "]]}}, 
   {RGBColor[0, 0, 0], 
    InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"\[Epsilon]\\\",\\nFontSize->16]\\)\
\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[OverscriptBox[\\\"\[Lambda]\\\", \
\\\"~\\\"],\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\\nFontSize->16]\
\\)\\!\\(\\*\\nStyleBox[OverscriptBox[\\\"r\\\", \
\\\"~\\\"],\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontSize->16]\
\\)\"\>", {2.6, 1.16}]}, 
   {RGBColor[0, 0, 0], 
    InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"\[Epsilon]\\\",\\nFontSize->16]\\)\
\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Lambda]\\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\\nFontSize->\
16]\\)\\!\\(\\*\\nStyleBox[\\\"r\\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\
\\\")\\\",\\nFontSize->16]\\)\"\>", {7, 1.23}]}, 
   {Thickness[0.003], Dashing[{0.01, 0.01}], 
    LineBox[{{4.280960553369651, 1}, {4.280960553369651, 1.4}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\\"r\\\", \
\\\"~\\\"],\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\",\\\",\\nFontSize->16]\
\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\"r\\\",\\nFontSize->16,\\\
nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Epsilon]\\\",\\nFontSize->16]\\) \
\\!\\(\\*\\nStyleBox[OverscriptBox[\\\"\[Lambda]\\\", \
\\\"~\\\"],\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\",\\\",\\nFontSize->16]\
\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\"\[Epsilon]\\\",\\nFontSize->\
16]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\
\\\"\[Lambda]\\\",\\nFontSize->16]\\)\"", TraditionalForm]},
  AxesOrigin->{1, 1},
  AxesStyle->Arrowheads[Automatic],
  PlotRange->{{1, 10}, {1, 1.4}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{{{1, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\\"r\\\", \
\\\"~\\\"],\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\\nFontSize->16]\
\\)\\!\\(\\*\\nStyleBox[\\\"p\\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\"\
)\\\",\\nFontSize->16]\\)\"", TraditionalForm]}, {4.280960553369651, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\\"r\\\", \
\\\"~\\\"],\\nFontSize->16,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\
\\\"(\\\",\\nFontSize->16,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\
\\\"q\\\",\\nFontSize->16,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\
\\\")\\\",\\nFontSize->16,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\
\\\"=\\\",\\nFontSize->16,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\
\\\"r\\\",\\nFontSize->16,\\nFontSlant->\\\"Italic\\\",\\nFontColor->\
GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\\nFontSize->16,\\nFontColor->\
GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"q\\\",\\nFontSize->16,\\nFontColor->\
GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontSize->16,\\nFontColor->\
GrayLevel[0]]\\)\"", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {6, 
      FormBox["6", TraditionalForm]}, {9, 
      FormBox["9", TraditionalForm]}}, Automatic}]], "Output",
 CellChangeTimes->{
  3.667234301236484*^9, 3.66723435229185*^9, {3.667234385327057*^9, 
   3.667234520773052*^9}, 3.667234556159889*^9, {3.667234599064336*^9, 
   3.6672346860585403`*^9}, {3.667234849040496*^9, 3.667234911496819*^9}, 
   3.667288093310122*^9, 3.667298380415855*^9}]
}, Open  ]],

Cell[BoxData["\[Epsilon]"], "Input",
 CellChangeTimes->{{3.667234862024385*^9, 3.667234862224777*^9}}],

Cell[CellGroupData[{

Cell[BoxData["tin0"], "Input",
 CellChangeTimes->{{3.667229849480809*^9, 3.667229850149446*^9}}],

Cell[BoxData["1117.7075871274214`"], "Output",
 CellChangeTimes->{3.667229850532785*^9, 3.667234692808199*^9, 
  3.6672983837770977`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t", " ", "/.", " ", "sol"}]], "Input",
 CellChangeTimes->{{3.667229853648028*^9, 3.6672298739559193`*^9}}],

Cell[BoxData["1114.4266265740519`"], "Output",
 CellChangeTimes->{3.667229874284896*^9, 3.6672346938085413`*^9, 
  3.667298384394371*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\[Tau]0"], "Input",
 CellChangeTimes->{{3.6672299000871487`*^9, 3.667229900485976*^9}}],

Cell[BoxData["1109"], "Output",
 CellChangeTimes->{3.6672299009367237`*^9, 3.667234694323367*^9, 
  3.66729838494326*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tin", "[", 
   RowBox[{"\[Tau]0", "-", "2.59"}], "]"}], "/.", " ", 
  "csol\[Tau]"}]], "Input",
 CellChangeTimes->{{3.667229912968685*^9, 3.667229948208*^9}}],

Cell[BoxData["1114.4339655879237`"], "Output",
 CellChangeTimes->{{3.667229902287046*^9, 3.667229951092127*^9}, 
   3.667234696041211*^9, 3.667298385443534*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"rd", "[", 
   RowBox[{"\[Tau]0", "-", "2.59"}], "]"}], " ", "/.", " ", 
  "csol\[Tau]"}]], "Input",
 CellChangeTimes->{{3.667229979176893*^9, 3.667229989577923*^9}}],

Cell[BoxData["0.669052378739189`"], "Output",
 CellChangeTimes->{3.667229990280545*^9, 3.667230064954659*^9, 
  3.667234696659181*^9, 3.6672983859434967`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SqrtBox[
  RowBox[{
   RowBox[{"1", " ", "+", " ", 
    SuperscriptBox[
     RowBox[{"rd", "[", 
      RowBox[{"\[Tau]0", "-", "2.59"}], "]"}], "2"]}], " ", "/.", " ", 
   "csol\[Tau]"}]]], "Input",
 CellChangeTimes->{{3.6672300840375834`*^9, 3.667230090629993*^9}}],

Cell[BoxData["1.2031754175915361`"], "Output",
 CellChangeTimes->{3.667230091190349*^9, 3.6672346975424767`*^9, 
  3.667298386608687*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"rd", "[", 
    RowBox[{"\[Tau]0", "-", "2.59"}], "]"}], 
   SqrtBox[
    RowBox[{"1", " ", "+", " ", 
     SuperscriptBox[
      RowBox[{"rd", "[", 
       RowBox[{"\[Tau]0", "-", "2.59"}], "]"}], "2"], " "}]]], "/.", " ", 
  "csol\[Tau]"}]], "Input",
 CellChangeTimes->{{3.66723014747755*^9, 3.6672301768604937`*^9}}],

Cell[BoxData["0.5560721811275606`"], "Output",
 CellChangeTimes->{{3.667230177368792*^9, 3.667230185933874*^9}, 
   3.6672346984926357`*^9, 3.667298387443877*^9}]
}, Open  ]]
},
WindowSize->{1038, 847},
WindowMargins->{{40, Automatic}, {Automatic, 0}},
PrintingCopies->5,
PrintingPageRange->{1, Automatic},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 6, \
2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1176, 27, 110, "Input"],
Cell[1758, 51, 2648, 41, 26, "Message"],
Cell[4409, 94, 12464, 173, 33, "Output"],
Cell[16876, 269, 2716, 42, 47, "Message"]
}, Open  ]],
Cell[19607, 314, 571, 9, 39, "Text"],
Cell[20181, 325, 1004, 21, 58, "Input"],
Cell[21188, 348, 701, 17, 53, "Input"],
Cell[21892, 367, 900, 19, 53, "Input"],
Cell[CellGroupData[{
Cell[22817, 390, 685, 22, 91, "Input"],
Cell[23505, 414, 2454, 35, 33, "Output"],
Cell[25962, 451, 2452, 35, 33, "Output"],
Cell[28417, 488, 2454, 35, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30908, 528, 143, 3, 33, "Input"],
Cell[31054, 533, 3745, 53, 33, "Output"]
}, Open  ]],
Cell[34814, 589, 324, 6, 39, "Text"],
Cell[CellGroupData[{
Cell[35163, 599, 331, 8, 53, "Input"],
Cell[35497, 609, 354, 5, 33, "Output"],
Cell[35854, 616, 354, 5, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36245, 626, 6670, 219, 321, "Input"],
Cell[42918, 847, 1508, 41, 101, "Output"],
Cell[44429, 890, 329, 5, 33, "Output"],
Cell[44761, 897, 332, 5, 33, "Output"],
Cell[45096, 904, 6096, 110, 313, "Output"]
}, Open  ]],
Cell[51207, 1017, 102, 1, 33, "Input"],
Cell[CellGroupData[{
Cell[51334, 1022, 96, 1, 33, "Input"],
Cell[51433, 1025, 137, 2, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51607, 1032, 130, 2, 33, "Input"],
Cell[51740, 1036, 137, 2, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51914, 1043, 101, 1, 33, "Input"],
Cell[52018, 1046, 121, 2, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52176, 1053, 193, 5, 33, "Input"],
Cell[52372, 1060, 160, 2, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52569, 1067, 200, 5, 33, "Input"],
Cell[52772, 1074, 158, 2, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52967, 1081, 281, 8, 48, "Input"],
Cell[53251, 1091, 137, 2, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53425, 1098, 369, 11, 70, "Input"],
Cell[53797, 1111, 162, 2, 33, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/readme.txt <==
Here is a short description of the ancillary files:
collapse.m: Mathematica package programmed for the computation of the spherically symmetric collapse of shell of matter
interior.nb: Computations where p lies in the interior of the star
surface1.nb, surface2.nb, surface3.nb: Computations where p lies on the outer surface of the star



==> anc/surface1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     77563,       1599]
NotebookOptionsPosition[     75584,       1532]
NotebookOutlinePosition[     76096,       1552]
CellTagsIndexPosition[     76053,       1549]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Sph\[ADoubleDot]risch", " ", "symmetrischer", " ", "Kollaps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Remove", "[", "\"\<collapse`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "3", 
     "\[RightDoubleBracket]"}], ".", 
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}], ".", 
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
   RowBox[{"<<", "Dropbox/aarbeit/dgc/anc/collapse.m"}]}]}]], "Input",
 CellChangeTimes->{{3.6633320469466953`*^9, 3.663332056205863*^9}, {
   3.663357178485684*^9, 3.6633571865859613`*^9}, {3.664336386980777*^9, 
   3.664336388925846*^9}, {3.665315907251965*^9, 3.665315907567534*^9}, {
   3.6653160494152393`*^9, 3.665316057383411*^9}, {3.665373806368655*^9, 
   3.6653738065638733`*^9}, 3.667298413881947*^9}],

Cell[BoxData[
 RowBox[{"18", ".", "3", ".", "2016"}]], "Output",
 CellChangeTimes->{{3.6100810275291023`*^9, 3.610081035294889*^9}, 
   3.610081428414098*^9, 3.610882975301997*^9, 3.610893232960229*^9, 
   3.6108933685520487`*^9, 3.611034144597845*^9, 3.611034256876193*^9, 
   3.611034691367257*^9, 3.6110378886489*^9, 3.611377452623436*^9, 
   3.611487891182*^9, 3.611488595922592*^9, 3.611891280572957*^9, 
   3.6118915416734543`*^9, 3.620005478646923*^9, 3.620119566824915*^9, 
   3.620120039321488*^9, 3.6201792255718117`*^9, 3.6201963263139277`*^9, 
   3.620196568405055*^9, 3.620291611964946*^9, 3.620292363395059*^9, 
   3.620451728490193*^9, {3.62045490126937*^9, 3.620454923393592*^9}, {
   3.620454956880378*^9, 3.620454984587528*^9}, 3.620625551773576*^9, 
   3.652950862666864*^9, 3.652951006581316*^9, 3.652951048096252*^9, 
   3.6529510919323883`*^9, 3.652951315973237*^9, 3.652951750715086*^9, {
   3.652952006816575*^9, 3.652952020452352*^9}, 3.6529686441344023`*^9, 
   3.652968722244624*^9, 3.652968935726699*^9, 3.652969154142034*^9, 
   3.652970259481497*^9, 3.65520480428755*^9, 3.6606492851021357`*^9, 
   3.660649643950243*^9, 3.6620093198190603`*^9, 3.662909447953765*^9, 
   3.6633320571241217`*^9, {3.663354969362193*^9, 3.663354976029688*^9}, 
   3.663355894088887*^9, {3.6633570658550673`*^9, 3.663357080475005*^9}, 
   3.663383531243787*^9, 3.663391116147067*^9, 3.663399974876251*^9, 
   3.663406073991996*^9, 3.66341581249432*^9, 3.663415862929802*^9, 
   3.663589776344553*^9, 3.6636770134164343`*^9, 3.6636776535114098`*^9, 
   3.663919473564649*^9, 3.663923976874275*^9, 3.663924013475882*^9, 
   3.663947000560466*^9, 3.663949619312736*^9, {3.663950484643639*^9, 
   3.663950504309341*^9}, 3.66395062572237*^9, {3.663953912201659*^9, 
   3.663953926771201*^9}, 3.6639541324108467`*^9, 3.663954210301517*^9, 
   3.663979322795779*^9, 3.663979381518112*^9, 3.663979424356442*^9, 
   3.663979494412732*^9, 3.663979573041082*^9, 3.6639796483825293`*^9, 
   3.6639799872167177`*^9, 3.6639801135978603`*^9, 3.663980785215042*^9, 
   3.663981710847444*^9, 3.66398198997528*^9, 3.663982028278723*^9, {
   3.663982059845419*^9, 3.663982087197776*^9}, {3.66398212246795*^9, 
   3.6639822040094433`*^9}, 3.663992838713024*^9, 3.663992964805503*^9, 
   3.663993017960641*^9, 3.663993048546982*^9, 3.663993347807579*^9, 
   3.663993480135948*^9, 3.663993561176681*^9, 3.6640010570888023`*^9, 
   3.664035683396604*^9, 3.6640367805274143`*^9, 3.664036889370533*^9, 
   3.664084950769328*^9, 3.6640850586619596`*^9, 3.6640851110467453`*^9, 
   3.664086279186116*^9, 3.6641199017326*^9, 3.6641277939847507`*^9, 
   3.664128964256486*^9, 3.66413012135469*^9, {3.6641301972621403`*^9, 
   3.664130280902034*^9}, 3.6641308961574993`*^9, 3.6641689753118553`*^9, 
   3.664169057305225*^9, 3.664169318064927*^9, 3.664169366566989*^9, 
   3.6641694057538643`*^9, 3.6641696745449038`*^9, 3.66417095906185*^9, 
   3.6641715988698893`*^9, 3.664171822975679*^9, 3.664172162872629*^9, 
   3.6641722727974997`*^9, 3.6641723411722527`*^9, 3.664172443999014*^9, 
   3.6641726185619392`*^9, 3.664172666151472*^9, 3.664172721291894*^9, 
   3.664173473224044*^9, 3.664173927266942*^9, 3.664210973579812*^9, 
   3.664213813733986*^9, 3.6642138469238567`*^9, 3.6642141501314697`*^9, 
   3.6642142074705477`*^9, 3.664247034819425*^9, 3.664247148798175*^9, 
   3.66424723607934*^9, 3.6642473292737617`*^9, 3.664247537665182*^9, 
   3.664257428972034*^9, 3.664295517844002*^9, {3.6642967985738153`*^9, 
   3.66429681059272*^9}, 3.6642971010511837`*^9, {3.66429749413906*^9, 
   3.664297502488264*^9}, 3.664335468824964*^9, 3.66433552026016*^9, 
   3.664335917280272*^9, 3.6643359653013268`*^9, 3.664336054160293*^9, 
   3.6643360899138727`*^9, 3.6643362122254143`*^9, 3.6643363898250732`*^9, 
   3.664336484000523*^9, {3.664336716573267*^9, 3.664336779411541*^9}, 
   3.664336995566393*^9, 3.6643522151075974`*^9, 3.664352356370994*^9, {
   3.6643524102947493`*^9, 3.664352438577978*^9}, 3.664359015702972*^9, 
   3.6643592393767138`*^9, 3.664359326263812*^9, 3.664359949122698*^9, 
   3.664360640001471*^9, 3.6643617033069153`*^9, 3.6643633488711767`*^9, 
   3.6643635243872623`*^9, 3.664364395055723*^9, 3.6643652330335693`*^9, 
   3.664365269298962*^9, 3.6643654212318687`*^9, 3.664365536511374*^9, 
   3.664365573348113*^9, 3.6643764980790167`*^9, 3.664376557648917*^9, 
   3.664377311134425*^9, 3.664377346620038*^9, 3.664377546689897*^9, 
   3.664378099271886*^9, 3.664378226131802*^9, 3.6643798033895493`*^9, 
   3.66444289423781*^9, 3.664443014331025*^9, {3.664443087691221*^9, 
   3.664443107408318*^9}, 3.664443297740587*^9, 3.664444619168041*^9, 
   3.6644469409324713`*^9, 3.664447016406745*^9, 3.6644470956637907`*^9, {
   3.664447176972495*^9, 3.6644471914559517`*^9}, 3.664447331151803*^9, {
   3.664447370341716*^9, 3.664447383991933*^9}, 3.664447521387694*^9, 
   3.664447584608779*^9, 3.6644476207626343`*^9, 3.664466735615115*^9, 
   3.664466799234787*^9, 3.6644669431467133`*^9, 3.6644670084883432`*^9, {
   3.6644684218293743`*^9, 3.6644684427793283`*^9}, 3.664469077071604*^9, {
   3.6644691074734707`*^9, 3.664469130514669*^9}, 3.664510474582014*^9, {
   3.664511513624465*^9, 3.6645115341220493`*^9}, 3.664511885506877*^9, 
   3.6645123173998137`*^9, 3.664513324995826*^9, 3.6645133636568003`*^9, 
   3.664513775556031*^9, 3.664515578136196*^9, 3.66451588000119*^9, 
   3.664517728352024*^9, 3.66451852065991*^9, 3.664520669272687*^9, 
   3.6645215733731337`*^9, 3.664530249844798*^9, 3.664789818073599*^9, 
   3.664790081828801*^9, 3.664791096190392*^9, 3.664983104286931*^9, 
   3.664983376146286*^9, 3.664984142750607*^9, 3.664984646670103*^9, 
   3.664985540643466*^9, 3.664985887207625*^9, 3.6649863958046923`*^9, 
   3.664988492547084*^9, 3.664988636462139*^9, 3.664988695949678*^9, 
   3.664988817426466*^9, 3.664988998027128*^9, 3.664989350608921*^9, 
   3.6650283261414557`*^9, 3.665034664429749*^9, 3.665035363657735*^9, 
   3.665066689004161*^9, 3.6650667278220797`*^9, 3.665067417553999*^9, 
   3.665067651608914*^9, 3.665067765320372*^9, 3.6650679315011587`*^9, 
   3.665067977672332*^9, 3.66514367101797*^9, 3.6651442644203167`*^9, 
   3.665144426654233*^9, 3.6651452202751904`*^9, 3.665201642227311*^9, 
   3.665202489390555*^9, 3.66521302676725*^9, 3.665213370165597*^9, 
   3.665213546433103*^9, 3.6652191157604713`*^9, 3.66528920043335*^9, 
   3.66531533632126*^9, {3.6653157212789373`*^9, 3.6653157265699368`*^9}, 
   3.6653157694055843`*^9, 3.665315908384986*^9, {3.665316021488695*^9, 
   3.6653160604740887`*^9}, {3.665316340355579*^9, 3.665316342339345*^9}, 
   3.66531671200618*^9, 3.6653170210342913`*^9, {3.66531710490886*^9, 
   3.6653171339966087`*^9}, {3.6653174430915003`*^9, 3.665317499829612*^9}, {
   3.665317557166822*^9, 3.665317578826392*^9}, {3.665317615739326*^9, 
   3.665317623359271*^9}, 3.66531772666844*^9, {3.6653178697126226`*^9, 
   3.665317881213945*^9}, 3.665318344106243*^9, 3.6653185862957993`*^9, 
   3.6653187421271963`*^9, 3.665323039458621*^9, 3.6653230716167297`*^9, 
   3.665323135150069*^9, {3.665323205074635*^9, 3.665323227191349*^9}, 
   3.665323298551608*^9, 3.6653236171659718`*^9, 3.665323648986566*^9, 
   3.66532374487912*^9, 3.665328684211556*^9, 3.6653294411886873`*^9, 
   3.6653329563218737`*^9, 3.6653333696750793`*^9, 3.665373196917486*^9, 
   3.665373244720584*^9, 3.665373385548862*^9, 3.6653735193362503`*^9, {
   3.6653737992355957`*^9, 3.665373807148663*^9}, 3.6653741835167217`*^9, 
   3.6653742287207003`*^9, 3.665375568388439*^9, 3.665375621525486*^9, 
   3.6653757832576237`*^9, 3.6653758951344423`*^9, 3.665376296035228*^9, {
   3.665376541488899*^9, 3.665376585047407*^9}, 3.665376775494581*^9, {
   3.665376814650064*^9, 3.665376866936316*^9}, {3.665377283188616*^9, 
   3.665377338524276*^9}, {3.665377471821129*^9, 3.665377474274324*^9}, 
   3.665377678274425*^9, 3.6653777426459093`*^9, {3.6653777894658213`*^9, 
   3.665377823171033*^9}, 3.6653783228142014`*^9, 3.665378399106309*^9, 
   3.665379936904408*^9, 3.665380175126567*^9, 3.665380275134832*^9, 
   3.6653804554187117`*^9, 3.665380711124448*^9, 3.665380806380888*^9, 
   3.6653808567201233`*^9, {3.665381572649118*^9, 3.665381576118148*^9}, 
   3.665381621470921*^9, 3.6653816676592207`*^9, 3.6653819523009043`*^9, 
   3.665382155350218*^9, 3.665382484413776*^9, 3.665382518666514*^9, {
   3.6653826051916924`*^9, 3.665382608393001*^9}, 3.665383080632258*^9, 
   3.66538341564572*^9, 3.665383974063654*^9, 3.6654146388458*^9, 
   3.665415233200276*^9, 3.6654152683683033`*^9, 3.665415315240473*^9, 
   3.665415365428337*^9, 3.665415436983931*^9, 3.665415467486971*^9, 
   3.665415616734085*^9, {3.665415673827849*^9, 3.6654156991607027`*^9}, 
   3.665417620607115*^9, 3.6654176894329453`*^9, 3.665417721019865*^9, 
   3.6654177846259604`*^9, 3.665417865348886*^9, 3.665418987465662*^9, 
   3.665419426205165*^9, 3.665419543249154*^9, 3.665460055301506*^9, 
   3.665460110646603*^9, 3.6654604181738977`*^9, 3.665460536150909*^9, 
   3.665461189992447*^9, 3.665461280851609*^9, 3.6654613691755667`*^9, 
   3.665461422013685*^9, 3.6654615175269833`*^9, 3.665462019076933*^9, 
   3.66546209890818*^9, 3.6654622542974253`*^9, 3.665462320911837*^9, 
   3.665462431392395*^9, 3.6654624749739943`*^9, 3.66546255826445*^9, 
   3.6654628172555017`*^9, 3.665462880578032*^9, 3.6654630900871153`*^9, 
   3.6654631430846577`*^9, 3.6654638067447433`*^9, 3.665463860953915*^9, {
   3.665463899151771*^9, 3.665463920543985*^9}, 3.665463950939892*^9, {
   3.665464019828713*^9, 3.665464042432473*^9}, {3.665464080889657*^9, 
   3.665464107472405*^9}, {3.6654641916655207`*^9, 3.665464220601528*^9}, 
   3.6654642744718933`*^9, 3.665464366562181*^9, {3.665464413098503*^9, 
   3.6654644400699472`*^9}, {3.665464479959362*^9, 3.665464509355057*^9}, {
   3.665464559842211*^9, 3.665464611087224*^9}, 3.665467909798403*^9, 
   3.6654684315152617`*^9, 3.665472313862286*^9, 3.665472510168767*^9, 
   3.665473052048267*^9, 3.665473096082444*^9, 3.66547320147504*^9, {
   3.665473449197666*^9, 3.66547346293145*^9}, 3.665473752157028*^9, 
   3.6654737894612427`*^9, 3.665474049568788*^9, 3.665474121178874*^9, 
   3.665474184351933*^9, 3.6654743232253523`*^9, 3.665474494690909*^9, 
   3.6654745593458157`*^9, 3.665474648854085*^9, 3.66547874875229*^9, 
   3.6654787926592712`*^9, 3.665482457089622*^9, 3.66548260385384*^9, 
   3.665482737064736*^9, {3.6654828366912127`*^9, 3.665482839928157*^9}, 
   3.665482941836163*^9, {3.66548302534371*^9, 3.665483052526329*^9}, 
   3.6654830991688967`*^9, {3.6654831529890738`*^9, 3.6654831667566557`*^9}, {
   3.665483217208383*^9, 3.665483235398329*^9}, {3.665483273380583*^9, 
   3.665483297984725*^9}, 3.665483334118327*^9, {3.665483486365713*^9, 
   3.665483509767045*^9}, 3.665483829831099*^9, {3.6654839561749983`*^9, 
   3.665484026767303*^9}, {3.66548406480497*^9, 3.6654841329433823`*^9}, 
   3.665484166275963*^9, 3.665484208197277*^9, 3.665484378411936*^9, 
   3.665484522508574*^9, 3.665484639602435*^9, 3.665485043387163*^9, {
   3.665485120394127*^9, 3.665485125950554*^9}, 3.6654851945736647`*^9, 
   3.665485248673896*^9, 3.6654853081448793`*^9, 3.665485347552253*^9, 
   3.665485545264982*^9, {3.6654856898106823`*^9, 3.66548570398349*^9}, 
   3.665485803320031*^9, 3.665485872010124*^9, 3.665486094064505*^9, 
   3.6654861553025618`*^9, 3.665486600431035*^9, 3.665487229050222*^9, 
   3.6654874494543743`*^9, 3.665487707272545*^9, 3.66548784617211*^9, 
   3.665488025151722*^9, {3.6654880635248337`*^9, 3.6654880726259203`*^9}, 
   3.665488399553146*^9, {3.665488661258246*^9, 3.665488685710532*^9}, 
   3.665488715902318*^9, 3.665489421360194*^9, 3.665489527554039*^9, 
   3.665496437691758*^9, 3.665496509939395*^9, 3.6655008238149357`*^9, 
   3.665506847946533*^9, 3.665569279685586*^9, 3.665571080033506*^9, {
   3.665582532637225*^9, 3.665582560617956*^9}, 3.665585976245735*^9, {
   3.665586578667252*^9, 3.665586586102433*^9}, 3.665631613747155*^9, 
   3.665632262359621*^9, 3.665637926715925*^9, 3.665650579758745*^9, 
   3.6656530501457043`*^9, 3.665653744737092*^9, 3.667219970784563*^9, 
   3.667243895732772*^9, 3.667288065391584*^9, 3.667292070876581*^9, 
   3.667298415106539*^9, 3.667298446705842*^9, 3.66729879406793*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "ifun"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Inverse functions are being used by \
\[NoBreak]\\!\\(Solve\\)\[NoBreak], so some solutions may not be found; use \
Reduce for complete solution information. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Solve\\\", ButtonNote -> \\\"Solve::ifun\\\"]\\)\"\
\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.665474649152219*^9, 3.665478749087574*^9, 3.6654787930159388`*^9, 
   3.665482457438712*^9, 3.665482604194352*^9, 3.665482737378804*^9, {
   3.665482837338146*^9, 3.665482839925353*^9}, 3.665482941833349*^9, {
   3.665483025340962*^9, 3.665483053157452*^9}, 3.6654830991642303`*^9, {
   3.665483152986313*^9, 3.665483166753873*^9}, {3.665483217729455*^9, 
   3.665483235395227*^9}, {3.665483273893879*^9, 3.6654832979818907`*^9}, 
   3.665483334638926*^9, {3.665483486941638*^9, 3.665483510319377*^9}, 
   3.665483830376871*^9, {3.665483956680277*^9, 3.665484026764434*^9}, {
   3.665484064801909*^9, 3.665484132940497*^9}, 3.665484166600884*^9, 
   3.665484208520711*^9, 3.665484378741761*^9, 3.665484522840234*^9, 
   3.665484639964888*^9, 3.665485043723393*^9, {3.665485120707302*^9, 
   3.665485125946418*^9}, 3.6654851945696774`*^9, 3.6654852486712723`*^9, 
   3.665485308492209*^9, 3.6654853475499067`*^9, 3.6654855455902033`*^9, {
   3.665485690273801*^9, 3.665485703980872*^9}, 3.6654858037459917`*^9, 
   3.665485872436687*^9, 3.665486094505966*^9, 3.665486155736051*^9, 
   3.66548660088278*^9, 3.665487229511744*^9, 3.66548744989648*^9, 
   3.6654877077231073`*^9, 3.665487846589435*^9, 3.665488025571795*^9, {
   3.665488063522241*^9, 3.6654880726229753`*^9}, 3.665488399995328*^9, {
   3.665488661710322*^9, 3.6654886861588097`*^9}, 3.6654887163546467`*^9, 
   3.665489421814385*^9, 3.665489527991481*^9, 3.6654964376862783`*^9, 
   3.665496510340959*^9, 3.6655008237750387`*^9, 3.6655068479421883`*^9, 
   3.6655692796822*^9, 3.6655710804632874`*^9, {3.665582533061275*^9, 
   3.665582560615596*^9}, 3.665585976696227*^9, {3.665586579125819*^9, 
   3.6655865861001453`*^9}, 3.665631613706855*^9, 3.665632262784857*^9, 
   3.6656379267139883`*^9, 3.665650580176847*^9, 3.6656530505729027`*^9, 
   3.665653745158107*^9, 3.6672199712179117`*^9, 3.667243896159608*^9, 
   3.667288066105174*^9, 3.667292071279327*^9, 3.6672984153997498`*^9, 
   3.667298446702298*^9, 3.667298794485608*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Compute collapsing star:",
 FontSize->18,
 FontColor->RGBColor[0, 1, 0]]], "Text",
 CellChangeTimes->{
  3.664984054987471*^9, {3.6653758168640223`*^9, 3.665375821970023*^9}, 
   3.665375856338429*^9, {3.665483521012735*^9, 3.665483521887803*^9}, {
   3.6654851221554213`*^9, 3.665485122852036*^9}, {3.6672984255918694`*^9, 
   3.667298428234378*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"rinit", "=", "100"}], ";", " ", 
   RowBox[{"rdinit", "=", 
    SuperscriptBox["10", 
     RowBox[{"-", "6"}]]}], ";", " ", 
   RowBox[{"\[Tau]1", "=", "1109"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"moderate", " ", "star"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Star", "[", 
   RowBox[{"M", ",", "rinit", ",", " ", "rdinit", ",", " ", "\[Tau]1"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.665488320977021*^9, 3.665488332855122*^9}, {
  3.665488369908283*^9, 3.665488379821868*^9}, {3.6654894123545856`*^9, 
  3.665489415143043*^9}, {3.665489511899929*^9, 3.6654895205387907`*^9}, {
  3.665496499819207*^9, 3.665496502654951*^9}, {3.667219839164837*^9, 
  3.6672198415211153`*^9}, {3.667221091513631*^9, 3.667221094396122*^9}, {
  3.6672257955854883`*^9, 3.667225797935204*^9}, {3.667226033518902*^9, 
  3.6672260353473167`*^9}, {3.667228813753578*^9, 3.667228815062028*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"M", "=", "0.2"}], ";", " ", 
   RowBox[{"rinit", "=", "100"}], ";", " ", 
   RowBox[{"rdinit", "=", "0.1"}], ";", " ", 
   RowBox[{
    StyleBox["\[Tau]1",
     FontColor->RGBColor[1, 0, 0]], "=", "778.4383"}], ";", " ", 
   RowBox[{"(*", " ", 
    RowBox[{"more", " ", "relativistic", " ", "star"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Star", "[", 
    RowBox[{"M", ",", "rinit", ",", " ", "rdinit", ",", " ", "\[Tau]1"}], 
    "]"}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.667221118826295*^9, 3.66722114018005*^9}, {
  3.66722580046522*^9, 3.667225801805121*^9}, {3.667226037389145*^9, 
  3.66722603922821*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"M", "=", "0.02"}], ";", " ", 
   RowBox[{"rinit", "=", "100"}], ";", " ", 
   RowBox[{"rdinit", "=", "0.1"}], ";", " ", 
   RowBox[{
    StyleBox["\[Tau]1",
     FontColor->RGBColor[1, 0, 0]], "=", "944.152244"}], ";", " ", 
   RowBox[{"(*", " ", 
    RowBox[{"highly", " ", "relativistic", " ", "star"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Star", "[", 
    RowBox[{"M", ",", "rinit", ",", " ", "rdinit", ",", " ", "\[Tau]1"}], 
    "]"}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6654605238054733`*^9, 3.665460524112281*^9}, {
  3.665488381562046*^9, 3.665488394651865*^9}, {3.665489417213088*^9, 
  3.66548941854198*^9}, {3.665489522241823*^9, 3.6654895240826607`*^9}, {
  3.665496504567728*^9, 3.665496506028735*^9}, {3.667219843629612*^9, 
  3.667219846131214*^9}, {3.66722113245864*^9, 3.66722113529429*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   StyleBox["\[Tau]0",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontColor->RGBColor[1, 0, 0]], "=", " ", "\[Tau]1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox["tin0",
   FontColor->RGBColor[1, 0, 0]], " ", "=", " ", 
  RowBox[{
   RowBox[{"tin", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
   "csol\[Tau]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox["tout0",
   FontColor->RGBColor[1, 0, 0]], " ", "=", " ", 
  RowBox[{
   RowBox[{"tout", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
   "csol\[Tau]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
  "csol\[Tau]"}]}], "Input"],

Cell[BoxData["1117.7075871274214`"], "Output",
 CellChangeTimes->{
  3.665460444126029*^9, 3.665460536701623*^9, 3.66546119862752*^9, 
   3.6654612851014853`*^9, 3.6654613698094063`*^9, 3.665461422613895*^9, 
   3.665461518464223*^9, 3.665462019789946*^9, 3.665462099541811*^9, 
   3.665462254940484*^9, 3.665462321545711*^9, 3.665462431987455*^9, 
   3.665462475542454*^9, 3.665462558849185*^9, 3.665462817871909*^9, 
   3.665462881176806*^9, 3.665463090678813*^9, 3.665467910450095*^9, 
   3.665468432133441*^9, 3.665472314479587*^9, 3.6654725108475018`*^9, 
   3.665473052712336*^9, 3.665473096733296*^9, 3.665473202143997*^9, {
   3.665473449866194*^9, 3.66547346356738*^9}, 3.665473752793233*^9, 
   3.6654737901123657`*^9, 3.665474050201664*^9, 3.665474121808103*^9, 
   3.6654741849804363`*^9, 3.665474323876089*^9, 3.6654744953249397`*^9, 
   3.665474560013576*^9, 3.665474649604556*^9, 3.6654787495863523`*^9, 
   3.665478793490055*^9, 3.665482457941288*^9, 3.665483236443952*^9, {
   3.665483335087124*^9, 3.665483350920483*^9}, 3.6654835273379107`*^9, 
   3.665483830848456*^9, 3.665484133758704*^9, 3.665484209031494*^9, 
   3.665484379228771*^9, 3.665484523342358*^9, 3.665484640452176*^9, 
   3.665485057908037*^9, 3.6654851266311817`*^9, 3.6654851952187643`*^9, 
   3.665485249389655*^9, 3.66548530881374*^9, 3.665485348198597*^9, 
   3.665485704747655*^9, 3.665485804038989*^9, 3.6654858727446947`*^9, 
   3.6654860948326187`*^9, 3.665486291334453*^9, 3.665486601193201*^9, 
   3.665487229797237*^9, 3.665487450200992*^9, 3.665487708024384*^9, 
   3.665487846870097*^9, 3.665488073409053*^9, 3.6654883457647057`*^9, 
   3.665488400337475*^9, {3.665488662028449*^9, 3.6654886864786997`*^9}, 
   3.665488716680407*^9, 3.6654894221954937`*^9, 3.6654895283549013`*^9, 
   3.6654964385526657`*^9, 3.66549651064102*^9, 3.6655008245993223`*^9, 
   3.66550684876013*^9, 3.665571080836389*^9, 3.665582561401453*^9, 
   3.66558597706328*^9, {3.665586579465993*^9, 3.665586586867773*^9}, 
   3.6656316148958263`*^9, 3.665632263077496*^9, 3.665637927505168*^9, 
   3.665650580476222*^9, 3.665653097480009*^9, 3.66565374938793*^9, 
   3.667219971551043*^9, 3.667243918070006*^9, 3.667288066618289*^9, 
   3.6672920716815557`*^9, 3.667298447439748*^9, 3.667298794820306*^9}],

Cell[BoxData["1144.3846806541737`"], "Output",
 CellChangeTimes->{
  3.665460444126029*^9, 3.665460536701623*^9, 3.66546119862752*^9, 
   3.6654612851014853`*^9, 3.6654613698094063`*^9, 3.665461422613895*^9, 
   3.665461518464223*^9, 3.665462019789946*^9, 3.665462099541811*^9, 
   3.665462254940484*^9, 3.665462321545711*^9, 3.665462431987455*^9, 
   3.665462475542454*^9, 3.665462558849185*^9, 3.665462817871909*^9, 
   3.665462881176806*^9, 3.665463090678813*^9, 3.665467910450095*^9, 
   3.665468432133441*^9, 3.665472314479587*^9, 3.6654725108475018`*^9, 
   3.665473052712336*^9, 3.665473096733296*^9, 3.665473202143997*^9, {
   3.665473449866194*^9, 3.66547346356738*^9}, 3.665473752793233*^9, 
   3.6654737901123657`*^9, 3.665474050201664*^9, 3.665474121808103*^9, 
   3.6654741849804363`*^9, 3.665474323876089*^9, 3.6654744953249397`*^9, 
   3.665474560013576*^9, 3.665474649604556*^9, 3.6654787495863523`*^9, 
   3.665478793490055*^9, 3.665482457941288*^9, 3.665483236443952*^9, {
   3.665483335087124*^9, 3.665483350920483*^9}, 3.6654835273379107`*^9, 
   3.665483830848456*^9, 3.665484133758704*^9, 3.665484209031494*^9, 
   3.665484379228771*^9, 3.665484523342358*^9, 3.665484640452176*^9, 
   3.665485057908037*^9, 3.6654851266311817`*^9, 3.6654851952187643`*^9, 
   3.665485249389655*^9, 3.66548530881374*^9, 3.665485348198597*^9, 
   3.665485704747655*^9, 3.665485804038989*^9, 3.6654858727446947`*^9, 
   3.6654860948326187`*^9, 3.665486291334453*^9, 3.665486601193201*^9, 
   3.665487229797237*^9, 3.665487450200992*^9, 3.665487708024384*^9, 
   3.665487846870097*^9, 3.665488073409053*^9, 3.6654883457647057`*^9, 
   3.665488400337475*^9, {3.665488662028449*^9, 3.6654886864786997`*^9}, 
   3.665488716680407*^9, 3.6654894221954937`*^9, 3.6654895283549013`*^9, 
   3.6654964385526657`*^9, 3.66549651064102*^9, 3.6655008245993223`*^9, 
   3.66550684876013*^9, 3.665571080836389*^9, 3.665582561401453*^9, 
   3.66558597706328*^9, {3.665586579465993*^9, 3.665586586867773*^9}, 
   3.6656316148958263`*^9, 3.665632263077496*^9, 3.665637927505168*^9, 
   3.665650580476222*^9, 3.665653097480009*^9, 3.66565374938793*^9, 
   3.667219971551043*^9, 3.667243918070006*^9, 3.667288066618289*^9, 
   3.6672920716815557`*^9, 3.667298447439748*^9, 3.667298794823526*^9}],

Cell[BoxData["2.2800930460455993`"], "Output",
 CellChangeTimes->{
  3.665460444126029*^9, 3.665460536701623*^9, 3.66546119862752*^9, 
   3.6654612851014853`*^9, 3.6654613698094063`*^9, 3.665461422613895*^9, 
   3.665461518464223*^9, 3.665462019789946*^9, 3.665462099541811*^9, 
   3.665462254940484*^9, 3.665462321545711*^9, 3.665462431987455*^9, 
   3.665462475542454*^9, 3.665462558849185*^9, 3.665462817871909*^9, 
   3.665462881176806*^9, 3.665463090678813*^9, 3.665467910450095*^9, 
   3.665468432133441*^9, 3.665472314479587*^9, 3.6654725108475018`*^9, 
   3.665473052712336*^9, 3.665473096733296*^9, 3.665473202143997*^9, {
   3.665473449866194*^9, 3.66547346356738*^9}, 3.665473752793233*^9, 
   3.6654737901123657`*^9, 3.665474050201664*^9, 3.665474121808103*^9, 
   3.6654741849804363`*^9, 3.665474323876089*^9, 3.6654744953249397`*^9, 
   3.665474560013576*^9, 3.665474649604556*^9, 3.6654787495863523`*^9, 
   3.665478793490055*^9, 3.665482457941288*^9, 3.665483236443952*^9, {
   3.665483335087124*^9, 3.665483350920483*^9}, 3.6654835273379107`*^9, 
   3.665483830848456*^9, 3.665484133758704*^9, 3.665484209031494*^9, 
   3.665484379228771*^9, 3.665484523342358*^9, 3.665484640452176*^9, 
   3.665485057908037*^9, 3.6654851266311817`*^9, 3.6654851952187643`*^9, 
   3.665485249389655*^9, 3.66548530881374*^9, 3.665485348198597*^9, 
   3.665485704747655*^9, 3.665485804038989*^9, 3.6654858727446947`*^9, 
   3.6654860948326187`*^9, 3.665486291334453*^9, 3.665486601193201*^9, 
   3.665487229797237*^9, 3.665487450200992*^9, 3.665487708024384*^9, 
   3.665487846870097*^9, 3.665488073409053*^9, 3.6654883457647057`*^9, 
   3.665488400337475*^9, {3.665488662028449*^9, 3.6654886864786997`*^9}, 
   3.665488716680407*^9, 3.6654894221954937`*^9, 3.6654895283549013`*^9, 
   3.6654964385526657`*^9, 3.66549651064102*^9, 3.6655008245993223`*^9, 
   3.66550684876013*^9, 3.665571080836389*^9, 3.665582561401453*^9, 
   3.66558597706328*^9, {3.665586579465993*^9, 3.665586586867773*^9}, 
   3.6656316148958263`*^9, 3.665632263077496*^9, 3.665637927505168*^9, 
   3.665650580476222*^9, 3.665653097480009*^9, 3.66565374938793*^9, 
   3.667219971551043*^9, 3.667243918070006*^9, 3.667288066618289*^9, 
   3.6672920716815557`*^9, 3.667298447439748*^9, 3.6672987948257093`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Interrupt", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6653755622525806`*^9, 3.665375564619629*^9}}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.667298797069872*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Geodesics on the outer surface of the star:",
 FontSize->18,
 FontColor->RGBColor[0, 1, 0]]], "Text",
 CellChangeTimes->{
  3.664984054987471*^9, {3.6653758168640223`*^9, 3.665375821970023*^9}, {
   3.665375856338429*^9, 3.665375875123054*^9}, {3.665463111070438*^9, 
   3.665463124518386*^9}, {3.6672984328896093`*^9, 3.667298437064646*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"r0", " ", "=", " ", 
  RowBox[{
   RowBox[{"r", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
   "csol\[Tau]"}]}], "\[IndentingNewLine]", 
 RowBox[{"rd0", " ", "=", " ", 
  RowBox[{
   RowBox[{"rd", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
   "csol\[Tau]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Theta]min", "[", 
  RowBox[{"M", ",", " ", "r0", ",", " ", "rd0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6654853361764507`*^9, 3.665485339448722*^9}}],

Cell[BoxData["2.2800930460455993`"], "Output",
 CellChangeTimes->{{3.6654853398823547`*^9, 3.6654853504819717`*^9}, 
   3.665485710729381*^9, 3.6654858064720078`*^9, 3.6654858807282677`*^9, 
   3.6654873792470503`*^9, 3.665487454935753*^9, 3.6654881196290913`*^9, 
   3.665488405419319*^9, {3.665488665010257*^9, 3.6654886887946053`*^9}, 
   3.665489427893488*^9, 3.665489534836329*^9, 3.665496442664819*^9, 
   3.665496514822913*^9, 3.665500829964777*^9, 3.665506856809884*^9, 
   3.665582567299037*^9, 3.665585981245504*^9, 3.6655865918332767`*^9, 
   3.665631619575068*^9, 3.665632272744198*^9, 3.665637931669405*^9, 
   3.6656505862094097`*^9, 3.6656531087800083`*^9, 3.667243925401496*^9, 
   3.6672880712592297`*^9, 3.667292077257132*^9, 3.667298449400593*^9, 
   3.6672987996038*^9}],

Cell[BoxData["0.9258278381940992`"], "Output",
 CellChangeTimes->{{3.6654853398823547`*^9, 3.6654853504819717`*^9}, 
   3.665485710729381*^9, 3.6654858064720078`*^9, 3.6654858807282677`*^9, 
   3.6654873792470503`*^9, 3.665487454935753*^9, 3.6654881196290913`*^9, 
   3.665488405419319*^9, {3.665488665010257*^9, 3.6654886887946053`*^9}, 
   3.665489427893488*^9, 3.665489534836329*^9, 3.665496442664819*^9, 
   3.665496514822913*^9, 3.665500829964777*^9, 3.665506856809884*^9, 
   3.665582567299037*^9, 3.665585981245504*^9, 3.6655865918332767`*^9, 
   3.665631619575068*^9, 3.665632272744198*^9, 3.665637931669405*^9, 
   3.6656505862094097`*^9, 3.6656531087800083`*^9, 3.667243925401496*^9, 
   3.6672880712592297`*^9, 3.667292077257132*^9, 3.667298449400593*^9, 
   3.667298799606876*^9}],

Cell[BoxData["0.3618956706132389`"], "Output",
 CellChangeTimes->{{3.6654853398823547`*^9, 3.6654853504819717`*^9}, 
   3.665485710729381*^9, 3.6654858064720078`*^9, 3.6654858807282677`*^9, 
   3.6654873792470503`*^9, 3.665487454935753*^9, 3.6654881196290913`*^9, 
   3.665488405419319*^9, {3.665488665010257*^9, 3.6654886887946053`*^9}, 
   3.665489427893488*^9, 3.665489534836329*^9, 3.665496442664819*^9, 
   3.665496514822913*^9, 3.665500829964777*^9, 3.665506856809884*^9, 
   3.665582567299037*^9, 3.665585981245504*^9, 3.6655865918332767`*^9, 
   3.665631619575068*^9, 3.665632272744198*^9, 3.665637931669405*^9, 
   3.6656505862094097`*^9, 3.6656531087800083`*^9, 3.667243925401496*^9, 
   3.6672880712592297`*^9, 3.667292077257132*^9, 3.667298449400593*^9, 
   3.667298799609116*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"rd", "[", "\[Tau]0", "]"}], 
   SqrtBox[
    RowBox[{"1", " ", "+", " ", 
     SuperscriptBox[
      RowBox[{"rd", "[", "\[Tau]0", "]"}], "2"], " "}]]], "/.", " ", 
  "csol\[Tau]"}]], "Input"],

Cell[BoxData["0.6793692780954369`"], "Output",
 CellChangeTimes->{3.667298800638013*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Theta]min", "[", 
  RowBox[{"M", ",", " ", "r0", ",", " ", "rd0"}], "]"}]], "Input"],

Cell[BoxData["0.3618956706132389`"], "Output",
 CellChangeTimes->{3.6673225344802513`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"steps", "=", "500"}], ";", "  ", 
  RowBox[{"erg", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"\[Theta]ex", "=", 
     FractionBox["\[Pi]", 
      RowBox[{"2", " ", "steps"}]]}], ",", " ", 
    RowBox[{"\[Theta]ex", "<", "\[Pi]"}], ",", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"erg", ",", " ", 
      RowBox[{"Surface", "[", 
       RowBox[{"\[Tau]0", ",", "\[Theta]ex", ",", "0", ",", 
        RowBox[{"tin0", "-", "100"}]}], "]"}]}], "]"}], ",", "  ", 
    RowBox[{"\[Theta]ex", "+=", 
     FractionBox["\[Pi]", "steps"]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.665498509115795*^9, 3.665498510631976*^9}, {
   3.66549873334692*^9, 3.665498733431319*^9}, {3.665499142218584*^9, 
   3.665499195979068*^9}, {3.665500832948309*^9, 3.665500833095303*^9}, {
   3.665582572901334*^9, 3.6655825729893093`*^9}, {3.665650601043479*^9, 
   3.665650612622476*^9}, 3.665650648899295*^9, {3.665650741073586*^9, 
   3.665650741326425*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Plot", " ", "\[Theta]\[Infinity]", " ", "as", " ", "a", " ", "function", 
    " ", "of", " ", "\[Theta]"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]list", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"nmax", "=", 
     RowBox[{"Length", "[", "erg", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "1"}], ",", " ", 
     RowBox[{"n", "\[LessEqual]", 
      RowBox[{"nmax", "-", "1"}]}], ",", " ", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"\[Lambda]list", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Theta]", " ", "/.", " ", 
           RowBox[{"erg", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], ",", " ", 
          RowBox[{"\[Theta]\[Infinity]", " ", "/.", " ", 
           RowBox[{"erg", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l1", " ", "=", " ", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.003", "]"}], ",", " ", 
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0.01", ",", " ", "0.01"}], "}"}], "]"}], ",", " ", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Theta]min", "[", 
              RowBox[{"M", ",", " ", "r0", ",", " ", "rd0"}], "]"}], ",", 
             "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Theta]min", "[", 
              RowBox[{"M", ",", " ", "r0", ",", " ", "rd0"}], "]"}], ",", " ",
              "3.4"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g1", " ", "=", " ", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0.3", ",", "0"}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"\[Alpha]\",
FontSize->18]\)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1.7"}], "}"}]}], "]"}]}], "}"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p1", " ", "=", " ", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"\[Lambda]list", ",", " ", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", " ", 
       RowBox[{"PlotJoined", "\[Rule]", "True"}], ",", " ", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"Thickness", "[", "0.008", "]"}]}], ",", " ", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "3.4"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "3.8"}], "}"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p2", " ", "=", " ", 
     RowBox[{"Plot", "[", 
      RowBox[{"\[Theta]", ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", 
         RowBox[{"-", "0.01"}], ",", "3.3"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0.3", ",", "0"}], "]"}], ",", 
          RowBox[{"Dashing", "[", 
           RowBox[{"{", 
            RowBox[{"0.002", ",", " ", "0.018"}], "}"}], "]"}], ",", " ", 
          RowBox[{"Thickness", "[", "0.008", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p1", ",", " ", "p2", ",", " ", "g1", ",", " ", "l1"}], "}"}], 
     ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Arrowheads", "[", "Automatic", "]"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0"}], "}"}]}], ",", " ", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"\[Alpha]\",
FontSize->18]\)\>\"", ",", " ", "\"\<\!\(\*
StyleBox[SubscriptBox[\"\[Phi]\", \"in\"],
FontSize->18]\)\>\""}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "\"\<\!\(\*
StyleBox[\"0\",
FontSize->16]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Theta]min", "[", 
             RowBox[{"M", ",", " ", "r0", ",", " ", "rd0"}], "]"}], ",", " ", 
            "\"\<\!\(\*
StyleBox[SubscriptBox[\"\[Alpha]\", \"min\"],
FontSize->18]\)\>\""}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]", "/", "4"}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[\"\[Pi]\", \"4\"],
FontSize->18]\)\>\""}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]", "/", "2"}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[\"\[Pi]\", \"2\"],
FontSize->18]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"\[Pi]", "/", "4"}]}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[
RowBox[{\"3\", \"\[Pi]\"}], \"4\"],
FontSize->18]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Pi]", ",", " ", "\"\<\!\(\*
StyleBox[\"\[Pi]\",
FontSize->16]\)\>\""}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "\"\<\!\(\*
StyleBox[\"0\",
FontSize->16]\)\>\""}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]", "/", "4"}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[\"\[Pi]\", \"4\"],
FontSize->18]\)\>\""}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]", "/", "2"}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[\"\[Pi]\", \"2\"],
FontSize->18]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"\[Pi]", "/", "4"}]}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[
RowBox[{\"3\", \"\[Pi]\"}], \"4\"],
FontSize->18]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Pi]", ",", " ", "\"\<\!\(\*
StyleBox[\"\[Pi]\",
FontSize->16]\)\>\""}], "}"}]}], "}"}]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=."}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.66548895628823*^9, 3.6654889980640993`*^9}, {
  3.665582714989547*^9, 3.6655828016510687`*^9}, {3.665654141662568*^9, 
  3.665654143912072*^9}, {3.6672440197108593`*^9, 3.66724403164469*^9}, {
  3.667244139273965*^9, 3.667244139688527*^9}, {3.667245742059248*^9, 
  3.667245888510293*^9}, {3.667245922879737*^9, 3.667245951062498*^9}, {
  3.66724602116786*^9, 3.6672466855234737`*^9}, {3.667246898870634*^9, 
  3.6672468996168118`*^9}, {3.667292099642363*^9, 3.667292104067679*^9}, {
  3.667292169579558*^9, 3.667292183101008*^9}, {3.667292216343932*^9, 
  3.667292362696062*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], Thickness[0.008], LineBox[CompressedData["
1:eJwV1nc41e8bwPGzz7GTlSSk1LcU2YT7KSqVyihKoq2IEIoo0RDaMhOVWcoq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      "]]}}, {{}, {}, 
    {RGBColor[0, 0.3, 0], Thickness[0.008], Dashing[{0.002, 0.018}], 
     LineBox[CompressedData["
1:eJxNxXss1AEcAPCjO8+41MQSS4eh5FGjY5UjRaXJnbB59OByLM8dx21CZ5Vm
l1eJkPPYetFNepBkanJb6O4mFeuauy5L6/DzPHPVH77f/vjsY38uLTxRn0Qi
hf717zBKi/dYnqB3fV5/RlkNuwhuLDw4HRNeAE9q2wP7mTy4+klkUtRAHMzy
sKOTy3MPrS+t+eaTanALdhovCXJwfAhHKJRMptlrWNkazUnmvYNzah+I6mJG
4ExCoBaOymHqnY9VRuRPsEhOtjG9PgGv7O9mcNcUMNH22NXZYhLmXNyiawhT
we4yL6MvHDXMSiGKBLwpmDhOm5rt+AmrZOYCh8FfsIt0b3EpRQMLmZ56/vYz
cJ1zqZXcZRaeamxokgTPwROpmyQiFgFTFT7siex5OD3Zw2+4YgHOC75yX1S3
CPdJKoVjPUuw+C6JqpEswyPCAwOvpCuwG81z/rdGC3uZXO7RX12FuVXXtTm2
a7CanpjZTNfBereHGNH2JP/13dRBxRbi/46frvL10YPfntcG9Hbh/C6VKzdE
Hzbw032tHcLbzYjhubgNsJuJdelLFR5Q0fxdwSHD2akb+d7LeH5W0/hqPgVu
kVjmElQDOKFNIz5ajy92rzwzpRnC92wUS6QO3L2FMLhAN4JDuzPEzj14CU1y
0+aEMVzbeSrk0gfc902jSirDx6QzhU6j+FZNWdf7z3i5q3TXdiVe0hBu/mIB
z73GlM3amMDW1U1pR+zwp61zpjU7cKK/4jDDEU9fk3UK9+BJWazq3QzcsKh5
X0Eg3nqDGJEF4cpHlcb8Y/iZH/K8QSauW3Cwsj2N11O4HelR+PhOy2mrWJzv
mXg1JR7f5t/p0HsWf36S0rc5AY+MjYhls/E/ytM5Hw==
      "]]}}, 
   {RGBColor[0, 0.3, 0], 
    InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"\[Alpha]\\\",\\nFontSize->18]\\)\"\
\>", {2, 1.7}]}, 
   {Thickness[0.003], Dashing[{0.01, 0.01}], 
    LineBox[{{0.3618956706132389, 0}, {0.3618956706132389, 3.4}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Alpha]\\\",\\nFontSize->18]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"\[Phi]\\\", \
\\\"in\\\"],\\nFontSize->18]\\)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Arrowheads[Automatic],
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{0, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"0\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {0.3618956706132389, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"\[Alpha]\\\", \
\\\"min\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Rational[1, 4] Pi, 0.7853981633974483], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\\"\[Pi]\\\", \
\\\"4\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\\"\[Pi]\\\", \
\\\"2\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Rational[3, 4] Pi, 2.356194490192345], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\n  RowBox[{\\\"3\\\", \\\"\[Pi]\\\
\"}], \\\"4\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Pi, 3.141592653589793], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"\[Pi]\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}}, {{0, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"0\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {
      NCache[Rational[1, 4] Pi, 0.7853981633974483], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\\"\[Pi]\\\", \
\\\"4\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\\"\[Pi]\\\", \
\\\"2\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Rational[3, 4] Pi, 2.356194490192345], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\n  RowBox[{\\\"3\\\", \\\"\[Pi]\\\
\"}], \\\"4\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Pi, 3.141592653589793], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"\[Pi]\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.6672465715912123`*^9, {3.667246602178421*^9, 3.6672466862413883`*^9}, 
   3.667246907935123*^9, 3.667288074463015*^9, {3.667292080274151*^9, 
   3.667292105248458*^9}, {3.667292171555051*^9, 3.667292183871166*^9}, {
   3.667292247960442*^9, 3.667292363554179*^9}, 3.667298451843424*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Plot", " ", "\[Lambda]", " ", "as", " ", "a", " ", "function", " ", "of", 
    " ", "\[Theta]"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]list", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", " ", 
    RowBox[{"nmax", "=", 
     RowBox[{"Length", "[", "erg", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "1"}], ",", " ", 
     RowBox[{"n", "\[LessEqual]", "nmax"}], ",", " ", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Gamma]d0inf", " ", "=", "  ", 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Gamma]dout", " ", "/.", " ", 
            RowBox[{"erg", "[", 
             RowBox[{"[", "n", "]"}], "]"}]}], ")"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", " ", 
         RowBox[{"r", "\[Rule]", "\[Infinity]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"\[Lambda]list", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Theta]", " ", "/.", " ", 
           RowBox[{"erg", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], ",", " ", 
          RowBox[{"1", "/", "\[Gamma]d0inf"}]}], "}"}]}], "]"}], ";"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l1", " ", "=", " ", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.003", "]"}], ",", " ", 
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0.01", ",", " ", "0.01"}], "}"}], "]"}], ",", " ", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Theta]min", "[", 
              RowBox[{"M", ",", " ", "r0", ",", " ", "rd0"}], "]"}], ",", 
             "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Theta]min", "[", 
              RowBox[{"M", ",", " ", "r0", ",", " ", "rd0"}], "]"}], ",", " ",
              "3.4"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p1", " ", "=", " ", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"\[Lambda]list", ",", " ", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "3.4"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3.4"}], "}"}]}], "}"}]}], ",", " ", 
       RowBox[{"PlotJoined", "\[Rule]", "True"}], ",", " ", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"Thickness", "[", "0.008", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"p1", ",", " ", "l1", ",", " ", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"\[Alpha]\",
FontSize->18]\)\>\"", ",", " ", "\"\<\!\(\*
StyleBox[\"\[Epsilon]\",
FontSize->18]\)\!\(\*
StyleBox[\" \",
FontSize->18]\)\!\(\*
StyleBox[\"\[Lambda]\",
FontSize->18]\)\>\""}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Arrowheads", "[", "Automatic", "]"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0"}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "\"\<\!\(\*
StyleBox[\"0\",
FontSize->16]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Theta]min", "[", 
             RowBox[{"M", ",", " ", "r0", ",", " ", "rd0"}], "]"}], ",", " ", 
            "\"\<\!\(\*
StyleBox[SubscriptBox[\"\[Alpha]\", \"min\"],
FontSize->18]\)\>\""}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]", "/", "4"}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[\"\[Pi]\", \"4\"],
FontSize->18]\)\>\""}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]", "/", "2"}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[\"\[Pi]\", \"2\"],
FontSize->18]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"\[Pi]", "/", "4"}]}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[
RowBox[{\"3\", \"\[Pi]\"}], \"4\"],
FontSize->18]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Pi]", ",", " ", "\"\<\!\(\*
StyleBox[\"\[Pi]\",
FontSize->16]\)\>\""}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "\"\<\!\(\*
StyleBox[\"0\",
FontSize->16]\)\>\""}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", "\"\<\!\(\*
StyleBox[\"1\",
FontSize->16]\)\>\""}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2", ",", "\"\<\!\(\*
StyleBox[\"2\",
FontSize->16]\)\>\""}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"3", ",", "\"\<\!\(\*
StyleBox[\"3\",
FontSize->16]\)\>\""}], "}"}]}], "}"}]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=."}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.667244247863934*^9, 3.66724428619162*^9}, {
  3.66724446441078*^9, 3.667244523069625*^9}, {3.667244553426119*^9, 
  3.667244573060174*^9}, {3.6672446284438457`*^9, 3.667244876176392*^9}, {
  3.667244925467647*^9, 3.667244971041584*^9}, {3.667245019810514*^9, 
  3.667245020646854*^9}, {3.667245202093111*^9, 3.6672453874461193`*^9}, {
  3.6672454661914787`*^9, 3.667245538646668*^9}, {3.667245671439829*^9, 
  3.667245684318965*^9}, {3.6672474998257227`*^9, 3.6672475051456203`*^9}, {
  3.66729279702547*^9, 3.667292808078886*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], Thickness[0.008], LineBox[CompressedData["
1:eJxF13c4lf8fx/EzOaiEhKhspSGZDd6fUImGWWigkhRaVkKJyqoUymgYGX0T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      "]]}}, 
   {Thickness[0.003], Dashing[{0.01, 0.01}], 
    LineBox[{{0.3618956706132389, 0}, {0.3618956706132389, 3.4}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Alpha]\\\",\\nFontSize->18]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Epsilon]\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\" \
\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"\[Lambda]\\\",\\nFontSize->\
18]\\)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Arrowheads[Automatic],
  PlotRange->{{0, 3.4}, {0, 3.4}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{0, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"0\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {0.3618956706132389, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"\[Alpha]\\\", \
\\\"min\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Rational[1, 4] Pi, 0.7853981633974483], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\\"\[Pi]\\\", \
\\\"4\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\\"\[Pi]\\\", \
\\\"2\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Rational[3, 4] Pi, 2.356194490192345], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\n  RowBox[{\\\"3\\\", \\\"\[Pi]\\\
\"}], \\\"4\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Pi, 3.141592653589793], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"\[Pi]\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}}, {{0, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"0\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {1, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"1\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {2, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"2\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {3, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"3\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}}}]], "Output",
 CellChangeTimes->{3.667296713788431*^9, 3.667298452192706*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Compute", " ", 
    SubscriptBox["\[Kappa]", "vol"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "=."}], ";", " ", 
    RowBox[{"\[Alpha]", "=."}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]2list", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nmax", "=", 
     RowBox[{"Length", "[", "erg", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "\[LessEqual]", "nmax"}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"\[Lambda]2list", ",", " ", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"\[Lambda]list", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "1"}], "]"}], "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]list", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "2"}], "]"}], "]"}], "2"]}], "]"}]}], "]"}], 
       ";"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"int\[Lambda]2", " ", "=", " ", 
    RowBox[{"4", " ", "\[Pi]", " ", 
     FractionBox["\[Pi]", 
      RowBox[{"steps", " "}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"\[Lambda]2list", "[", 
        RowBox[{"[", "n", "]"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[Kappa]vol", " ", "=", " ", 
    FractionBox[
     SuperscriptBox["\[Epsilon]", "2"], "int\[Lambda]2"]}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    FractionBox[
     SuperscriptBox["\[Epsilon]", "2"], 
     RowBox[{"8", " ", "\[Pi]"}]], "]"}], "\[IndentingNewLine]", 
   RowBox[{"\[Kappa]vol", " ", "/", " ", 
    RowBox[{"N", "[", 
     FractionBox[
      SuperscriptBox["\[Epsilon]", "2"], 
      RowBox[{"8", " ", "\[Pi]"}]], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=."}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6672971562677794`*^9, 3.667297234959107*^9}, {
  3.667297283746792*^9, 3.6672973286745987`*^9}, {3.667297374068574*^9, 
  3.667297471847335*^9}, {3.667297879893474*^9, 3.6672979010404387`*^9}, {
  3.667297971044304*^9, 3.6672979948997917`*^9}, {3.667298484736998*^9, 
  3.667298544575786*^9}, {3.6672985808703003`*^9, 3.667298587583819*^9}}],

Cell[BoxData["34.4904846510501`"], "Output",
 CellChangeTimes->{
  3.667297435263351*^9, 3.6672974723166227`*^9, {3.66729797923562*^9, 
   3.6672979886036243`*^9}, {3.667298452351548*^9, 3.667298467985672*^9}, {
   3.667298509504837*^9, 3.667298588313676*^9}}],

Cell[BoxData[
 RowBox[{"0.028993503863957847`", " ", 
  SuperscriptBox["\[Epsilon]", "2"]}]], "Output",
 CellChangeTimes->{
  3.667297435263351*^9, 3.6672974723166227`*^9, {3.66729797923562*^9, 
   3.6672979886036243`*^9}, {3.667298452351548*^9, 3.667298467985672*^9}, {
   3.667298509504837*^9, 3.667298588316237*^9}}],

Cell[BoxData[
 RowBox[{"0.039788735772973836`", " ", 
  SuperscriptBox["\[Epsilon]", "2"]}]], "Output",
 CellChangeTimes->{
  3.667297435263351*^9, 3.6672974723166227`*^9, {3.66729797923562*^9, 
   3.6672979886036243`*^9}, {3.667298452351548*^9, 3.667298467985672*^9}, {
   3.667298509504837*^9, 3.667298588318293*^9}}],

Cell[BoxData["0.728686229926698`"], "Output",
 CellChangeTimes->{
  3.667297435263351*^9, 3.6672974723166227`*^9, {3.66729797923562*^9, 
   3.6672979886036243`*^9}, {3.667298452351548*^9, 3.667298467985672*^9}, {
   3.667298509504837*^9, 3.6672985883200083`*^9}}]
}, Open  ]]
},
WindowSize->{1038, 847},
WindowMargins->{{127, Automatic}, {Automatic, 0}},
PrintingCopies->5,
PrintingPageRange->{1, Automatic},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 6, \
2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1176, 27, 110, "Input"],
Cell[1758, 51, 12240, 170, 33, "Output"],
Cell[14001, 223, 2499, 39, 47, "Message"]
}, Open  ]],
Cell[16515, 265, 375, 7, 39, "Text"],
Cell[16893, 274, 1004, 21, 58, "Input"],
Cell[17900, 297, 701, 17, 53, "Input"],
Cell[18604, 316, 900, 19, 53, "Input"],
Cell[CellGroupData[{
Cell[19529, 339, 685, 22, 91, "Input"],
Cell[20217, 363, 2276, 32, 33, "Output"],
Cell[22496, 397, 2276, 32, 33, "Output"],
Cell[24775, 431, 2278, 32, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27090, 468, 143, 3, 33, "Input"],
Cell[27236, 473, 77, 1, 33, "Output"]
}, Open  ]],
Cell[27328, 477, 366, 6, 39, "Text"],
Cell[CellGroupData[{
Cell[27719, 487, 468, 11, 72, "Input"],
Cell[28190, 500, 790, 11, 33, "Output"],
Cell[28983, 513, 792, 11, 33, "Output"],
Cell[29778, 526, 792, 11, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30607, 542, 243, 8, 70, "Input"],
Cell[30853, 552, 88, 1, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30978, 558, 110, 2, 33, "Input"],
Cell[31091, 562, 90, 1, 33, "Output"]
}, Open  ]],
Cell[31196, 566, 1053, 24, 76, "Input"],
Cell[CellGroupData[{
Cell[32274, 594, 7145, 193, 428, "Input"],
Cell[39422, 789, 14291, 256, 328, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53750, 1050, 5862, 160, 333, "Input"],
Cell[59615, 1212, 12199, 219, 339, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71851, 1436, 2544, 65, 350, "Input"],
Cell[74398, 1503, 260, 4, 33, "Output"],
Cell[74661, 1509, 319, 6, 37, "Output"],
Cell[74983, 1517, 319, 6, 37, "Output"],
Cell[75305, 1525, 263, 4, 33, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/surface2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    207054,       3978]
NotebookOptionsPosition[    204366,       3893]
NotebookOutlinePosition[    204878,       3913]
CellTagsIndexPosition[    204835,       3910]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Sph\[ADoubleDot]risch", " ", "symmetrischer", " ", "Kollaps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Remove", "[", "\"\<collapse`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "3", 
     "\[RightDoubleBracket]"}], ".", 
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}], ".", 
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
   RowBox[{"<<", "Dropbox/aarbeit/dgc/anc/collapse.m"}]}]}]], "Input",
 CellChangeTimes->{{3.6633320469466953`*^9, 3.663332056205863*^9}, {
   3.663357178485684*^9, 3.6633571865859613`*^9}, {3.664336386980777*^9, 
   3.664336388925846*^9}, {3.665315907251965*^9, 3.665315907567534*^9}, {
   3.6653160494152393`*^9, 3.665316057383411*^9}, {3.665373806368655*^9, 
   3.6653738065638733`*^9}, 3.667298413881947*^9}],

Cell[BoxData[
 RowBox[{"19", ".", "3", ".", "2016"}]], "Output",
 CellChangeTimes->{{3.6100810275291023`*^9, 3.610081035294889*^9}, 
   3.610081428414098*^9, 3.610882975301997*^9, 3.610893232960229*^9, 
   3.6108933685520487`*^9, 3.611034144597845*^9, 3.611034256876193*^9, 
   3.611034691367257*^9, 3.6110378886489*^9, 3.611377452623436*^9, 
   3.611487891182*^9, 3.611488595922592*^9, 3.611891280572957*^9, 
   3.6118915416734543`*^9, 3.620005478646923*^9, 3.620119566824915*^9, 
   3.620120039321488*^9, 3.6201792255718117`*^9, 3.6201963263139277`*^9, 
   3.620196568405055*^9, 3.620291611964946*^9, 3.620292363395059*^9, 
   3.620451728490193*^9, {3.62045490126937*^9, 3.620454923393592*^9}, {
   3.620454956880378*^9, 3.620454984587528*^9}, 3.620625551773576*^9, 
   3.652950862666864*^9, 3.652951006581316*^9, 3.652951048096252*^9, 
   3.6529510919323883`*^9, 3.652951315973237*^9, 3.652951750715086*^9, {
   3.652952006816575*^9, 3.652952020452352*^9}, 3.6529686441344023`*^9, 
   3.652968722244624*^9, 3.652968935726699*^9, 3.652969154142034*^9, 
   3.652970259481497*^9, 3.65520480428755*^9, 3.6606492851021357`*^9, 
   3.660649643950243*^9, 3.6620093198190603`*^9, 3.662909447953765*^9, 
   3.6633320571241217`*^9, {3.663354969362193*^9, 3.663354976029688*^9}, 
   3.663355894088887*^9, {3.6633570658550673`*^9, 3.663357080475005*^9}, 
   3.663383531243787*^9, 3.663391116147067*^9, 3.663399974876251*^9, 
   3.663406073991996*^9, 3.66341581249432*^9, 3.663415862929802*^9, 
   3.663589776344553*^9, 3.6636770134164343`*^9, 3.6636776535114098`*^9, 
   3.663919473564649*^9, 3.663923976874275*^9, 3.663924013475882*^9, 
   3.663947000560466*^9, 3.663949619312736*^9, {3.663950484643639*^9, 
   3.663950504309341*^9}, 3.66395062572237*^9, {3.663953912201659*^9, 
   3.663953926771201*^9}, 3.6639541324108467`*^9, 3.663954210301517*^9, 
   3.663979322795779*^9, 3.663979381518112*^9, 3.663979424356442*^9, 
   3.663979494412732*^9, 3.663979573041082*^9, 3.6639796483825293`*^9, 
   3.6639799872167177`*^9, 3.6639801135978603`*^9, 3.663980785215042*^9, 
   3.663981710847444*^9, 3.66398198997528*^9, 3.663982028278723*^9, {
   3.663982059845419*^9, 3.663982087197776*^9}, {3.66398212246795*^9, 
   3.6639822040094433`*^9}, 3.663992838713024*^9, 3.663992964805503*^9, 
   3.663993017960641*^9, 3.663993048546982*^9, 3.663993347807579*^9, 
   3.663993480135948*^9, 3.663993561176681*^9, 3.6640010570888023`*^9, 
   3.664035683396604*^9, 3.6640367805274143`*^9, 3.664036889370533*^9, 
   3.664084950769328*^9, 3.6640850586619596`*^9, 3.6640851110467453`*^9, 
   3.664086279186116*^9, 3.6641199017326*^9, 3.6641277939847507`*^9, 
   3.664128964256486*^9, 3.66413012135469*^9, {3.6641301972621403`*^9, 
   3.664130280902034*^9}, 3.6641308961574993`*^9, 3.6641689753118553`*^9, 
   3.664169057305225*^9, 3.664169318064927*^9, 3.664169366566989*^9, 
   3.6641694057538643`*^9, 3.6641696745449038`*^9, 3.66417095906185*^9, 
   3.6641715988698893`*^9, 3.664171822975679*^9, 3.664172162872629*^9, 
   3.6641722727974997`*^9, 3.6641723411722527`*^9, 3.664172443999014*^9, 
   3.6641726185619392`*^9, 3.664172666151472*^9, 3.664172721291894*^9, 
   3.664173473224044*^9, 3.664173927266942*^9, 3.664210973579812*^9, 
   3.664213813733986*^9, 3.6642138469238567`*^9, 3.6642141501314697`*^9, 
   3.6642142074705477`*^9, 3.664247034819425*^9, 3.664247148798175*^9, 
   3.66424723607934*^9, 3.6642473292737617`*^9, 3.664247537665182*^9, 
   3.664257428972034*^9, 3.664295517844002*^9, {3.6642967985738153`*^9, 
   3.66429681059272*^9}, 3.6642971010511837`*^9, {3.66429749413906*^9, 
   3.664297502488264*^9}, 3.664335468824964*^9, 3.66433552026016*^9, 
   3.664335917280272*^9, 3.6643359653013268`*^9, 3.664336054160293*^9, 
   3.6643360899138727`*^9, 3.6643362122254143`*^9, 3.6643363898250732`*^9, 
   3.664336484000523*^9, {3.664336716573267*^9, 3.664336779411541*^9}, 
   3.664336995566393*^9, 3.6643522151075974`*^9, 3.664352356370994*^9, {
   3.6643524102947493`*^9, 3.664352438577978*^9}, 3.664359015702972*^9, 
   3.6643592393767138`*^9, 3.664359326263812*^9, 3.664359949122698*^9, 
   3.664360640001471*^9, 3.6643617033069153`*^9, 3.6643633488711767`*^9, 
   3.6643635243872623`*^9, 3.664364395055723*^9, 3.6643652330335693`*^9, 
   3.664365269298962*^9, 3.6643654212318687`*^9, 3.664365536511374*^9, 
   3.664365573348113*^9, 3.6643764980790167`*^9, 3.664376557648917*^9, 
   3.664377311134425*^9, 3.664377346620038*^9, 3.664377546689897*^9, 
   3.664378099271886*^9, 3.664378226131802*^9, 3.6643798033895493`*^9, 
   3.66444289423781*^9, 3.664443014331025*^9, {3.664443087691221*^9, 
   3.664443107408318*^9}, 3.664443297740587*^9, 3.664444619168041*^9, 
   3.6644469409324713`*^9, 3.664447016406745*^9, 3.6644470956637907`*^9, {
   3.664447176972495*^9, 3.6644471914559517`*^9}, 3.664447331151803*^9, {
   3.664447370341716*^9, 3.664447383991933*^9}, 3.664447521387694*^9, 
   3.664447584608779*^9, 3.6644476207626343`*^9, 3.664466735615115*^9, 
   3.664466799234787*^9, 3.6644669431467133`*^9, 3.6644670084883432`*^9, {
   3.6644684218293743`*^9, 3.6644684427793283`*^9}, 3.664469077071604*^9, {
   3.6644691074734707`*^9, 3.664469130514669*^9}, 3.664510474582014*^9, {
   3.664511513624465*^9, 3.6645115341220493`*^9}, 3.664511885506877*^9, 
   3.6645123173998137`*^9, 3.664513324995826*^9, 3.6645133636568003`*^9, 
   3.664513775556031*^9, 3.664515578136196*^9, 3.66451588000119*^9, 
   3.664517728352024*^9, 3.66451852065991*^9, 3.664520669272687*^9, 
   3.6645215733731337`*^9, 3.664530249844798*^9, 3.664789818073599*^9, 
   3.664790081828801*^9, 3.664791096190392*^9, 3.664983104286931*^9, 
   3.664983376146286*^9, 3.664984142750607*^9, 3.664984646670103*^9, 
   3.664985540643466*^9, 3.664985887207625*^9, 3.6649863958046923`*^9, 
   3.664988492547084*^9, 3.664988636462139*^9, 3.664988695949678*^9, 
   3.664988817426466*^9, 3.664988998027128*^9, 3.664989350608921*^9, 
   3.6650283261414557`*^9, 3.665034664429749*^9, 3.665035363657735*^9, 
   3.665066689004161*^9, 3.6650667278220797`*^9, 3.665067417553999*^9, 
   3.665067651608914*^9, 3.665067765320372*^9, 3.6650679315011587`*^9, 
   3.665067977672332*^9, 3.66514367101797*^9, 3.6651442644203167`*^9, 
   3.665144426654233*^9, 3.6651452202751904`*^9, 3.665201642227311*^9, 
   3.665202489390555*^9, 3.66521302676725*^9, 3.665213370165597*^9, 
   3.665213546433103*^9, 3.6652191157604713`*^9, 3.66528920043335*^9, 
   3.66531533632126*^9, {3.6653157212789373`*^9, 3.6653157265699368`*^9}, 
   3.6653157694055843`*^9, 3.665315908384986*^9, {3.665316021488695*^9, 
   3.6653160604740887`*^9}, {3.665316340355579*^9, 3.665316342339345*^9}, 
   3.66531671200618*^9, 3.6653170210342913`*^9, {3.66531710490886*^9, 
   3.6653171339966087`*^9}, {3.6653174430915003`*^9, 3.665317499829612*^9}, {
   3.665317557166822*^9, 3.665317578826392*^9}, {3.665317615739326*^9, 
   3.665317623359271*^9}, 3.66531772666844*^9, {3.6653178697126226`*^9, 
   3.665317881213945*^9}, 3.665318344106243*^9, 3.6653185862957993`*^9, 
   3.6653187421271963`*^9, 3.665323039458621*^9, 3.6653230716167297`*^9, 
   3.665323135150069*^9, {3.665323205074635*^9, 3.665323227191349*^9}, 
   3.665323298551608*^9, 3.6653236171659718`*^9, 3.665323648986566*^9, 
   3.66532374487912*^9, 3.665328684211556*^9, 3.6653294411886873`*^9, 
   3.6653329563218737`*^9, 3.6653333696750793`*^9, 3.665373196917486*^9, 
   3.665373244720584*^9, 3.665373385548862*^9, 3.6653735193362503`*^9, {
   3.6653737992355957`*^9, 3.665373807148663*^9}, 3.6653741835167217`*^9, 
   3.6653742287207003`*^9, 3.665375568388439*^9, 3.665375621525486*^9, 
   3.6653757832576237`*^9, 3.6653758951344423`*^9, 3.665376296035228*^9, {
   3.665376541488899*^9, 3.665376585047407*^9}, 3.665376775494581*^9, {
   3.665376814650064*^9, 3.665376866936316*^9}, {3.665377283188616*^9, 
   3.665377338524276*^9}, {3.665377471821129*^9, 3.665377474274324*^9}, 
   3.665377678274425*^9, 3.6653777426459093`*^9, {3.6653777894658213`*^9, 
   3.665377823171033*^9}, 3.6653783228142014`*^9, 3.665378399106309*^9, 
   3.665379936904408*^9, 3.665380175126567*^9, 3.665380275134832*^9, 
   3.6653804554187117`*^9, 3.665380711124448*^9, 3.665380806380888*^9, 
   3.6653808567201233`*^9, {3.665381572649118*^9, 3.665381576118148*^9}, 
   3.665381621470921*^9, 3.6653816676592207`*^9, 3.6653819523009043`*^9, 
   3.665382155350218*^9, 3.665382484413776*^9, 3.665382518666514*^9, {
   3.6653826051916924`*^9, 3.665382608393001*^9}, 3.665383080632258*^9, 
   3.66538341564572*^9, 3.665383974063654*^9, 3.6654146388458*^9, 
   3.665415233200276*^9, 3.6654152683683033`*^9, 3.665415315240473*^9, 
   3.665415365428337*^9, 3.665415436983931*^9, 3.665415467486971*^9, 
   3.665415616734085*^9, {3.665415673827849*^9, 3.6654156991607027`*^9}, 
   3.665417620607115*^9, 3.6654176894329453`*^9, 3.665417721019865*^9, 
   3.6654177846259604`*^9, 3.665417865348886*^9, 3.665418987465662*^9, 
   3.665419426205165*^9, 3.665419543249154*^9, 3.665460055301506*^9, 
   3.665460110646603*^9, 3.6654604181738977`*^9, 3.665460536150909*^9, 
   3.665461189992447*^9, 3.665461280851609*^9, 3.6654613691755667`*^9, 
   3.665461422013685*^9, 3.6654615175269833`*^9, 3.665462019076933*^9, 
   3.66546209890818*^9, 3.6654622542974253`*^9, 3.665462320911837*^9, 
   3.665462431392395*^9, 3.6654624749739943`*^9, 3.66546255826445*^9, 
   3.6654628172555017`*^9, 3.665462880578032*^9, 3.6654630900871153`*^9, 
   3.6654631430846577`*^9, 3.6654638067447433`*^9, 3.665463860953915*^9, {
   3.665463899151771*^9, 3.665463920543985*^9}, 3.665463950939892*^9, {
   3.665464019828713*^9, 3.665464042432473*^9}, {3.665464080889657*^9, 
   3.665464107472405*^9}, {3.6654641916655207`*^9, 3.665464220601528*^9}, 
   3.6654642744718933`*^9, 3.665464366562181*^9, {3.665464413098503*^9, 
   3.6654644400699472`*^9}, {3.665464479959362*^9, 3.665464509355057*^9}, {
   3.665464559842211*^9, 3.665464611087224*^9}, 3.665467909798403*^9, 
   3.6654684315152617`*^9, 3.665472313862286*^9, 3.665472510168767*^9, 
   3.665473052048267*^9, 3.665473096082444*^9, 3.66547320147504*^9, {
   3.665473449197666*^9, 3.66547346293145*^9}, 3.665473752157028*^9, 
   3.6654737894612427`*^9, 3.665474049568788*^9, 3.665474121178874*^9, 
   3.665474184351933*^9, 3.6654743232253523`*^9, 3.665474494690909*^9, 
   3.6654745593458157`*^9, 3.665474648854085*^9, 3.66547874875229*^9, 
   3.6654787926592712`*^9, 3.665482457089622*^9, 3.66548260385384*^9, 
   3.665482737064736*^9, {3.6654828366912127`*^9, 3.665482839928157*^9}, 
   3.665482941836163*^9, {3.66548302534371*^9, 3.665483052526329*^9}, 
   3.6654830991688967`*^9, {3.6654831529890738`*^9, 3.6654831667566557`*^9}, {
   3.665483217208383*^9, 3.665483235398329*^9}, {3.665483273380583*^9, 
   3.665483297984725*^9}, 3.665483334118327*^9, {3.665483486365713*^9, 
   3.665483509767045*^9}, 3.665483829831099*^9, {3.6654839561749983`*^9, 
   3.665484026767303*^9}, {3.66548406480497*^9, 3.6654841329433823`*^9}, 
   3.665484166275963*^9, 3.665484208197277*^9, 3.665484378411936*^9, 
   3.665484522508574*^9, 3.665484639602435*^9, 3.665485043387163*^9, {
   3.665485120394127*^9, 3.665485125950554*^9}, 3.6654851945736647`*^9, 
   3.665485248673896*^9, 3.6654853081448793`*^9, 3.665485347552253*^9, 
   3.665485545264982*^9, {3.6654856898106823`*^9, 3.66548570398349*^9}, 
   3.665485803320031*^9, 3.665485872010124*^9, 3.665486094064505*^9, 
   3.6654861553025618`*^9, 3.665486600431035*^9, 3.665487229050222*^9, 
   3.6654874494543743`*^9, 3.665487707272545*^9, 3.66548784617211*^9, 
   3.665488025151722*^9, {3.6654880635248337`*^9, 3.6654880726259203`*^9}, 
   3.665488399553146*^9, {3.665488661258246*^9, 3.665488685710532*^9}, 
   3.665488715902318*^9, 3.665489421360194*^9, 3.665489527554039*^9, 
   3.665496437691758*^9, 3.665496509939395*^9, 3.6655008238149357`*^9, 
   3.665506847946533*^9, 3.665569279685586*^9, 3.665571080033506*^9, {
   3.665582532637225*^9, 3.665582560617956*^9}, 3.665585976245735*^9, {
   3.665586578667252*^9, 3.665586586102433*^9}, 3.665631613747155*^9, 
   3.665632262359621*^9, 3.665637926715925*^9, 3.665650579758745*^9, 
   3.6656530501457043`*^9, 3.665653744737092*^9, 3.667219970784563*^9, 
   3.667243895732772*^9, 3.667288065391584*^9, 3.667292070876581*^9, 
   3.667298415106539*^9, 3.667298446705842*^9, 3.667298634035924*^9, 
   3.667298814673367*^9, {3.667299107136347*^9, 3.66729913315415*^9}, 
   3.6672991981110992`*^9, 3.667303327774474*^9, {3.667304037258421*^9, 
   3.6673040415784397`*^9}, {3.6673044726873913`*^9, 3.6673044938625174`*^9}, 
   3.667311091695373*^9, 3.667315135498184*^9, 3.667315663016758*^9, 
   3.667317686020771*^9, 3.667322336412427*^9, 3.6674135814724913`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "ifun"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Inverse functions are being used by \
\[NoBreak]\\!\\(Solve\\)\[NoBreak], so some solutions may not be found; use \
Reduce for complete solution information. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Solve\\\", ButtonNote -> \\\"Solve::ifun\\\"]\\)\"\
\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.665474649152219*^9, 3.665478749087574*^9, 3.6654787930159388`*^9, 
   3.665482457438712*^9, 3.665482604194352*^9, 3.665482737378804*^9, {
   3.665482837338146*^9, 3.665482839925353*^9}, 3.665482941833349*^9, {
   3.665483025340962*^9, 3.665483053157452*^9}, 3.6654830991642303`*^9, {
   3.665483152986313*^9, 3.665483166753873*^9}, {3.665483217729455*^9, 
   3.665483235395227*^9}, {3.665483273893879*^9, 3.6654832979818907`*^9}, 
   3.665483334638926*^9, {3.665483486941638*^9, 3.665483510319377*^9}, 
   3.665483830376871*^9, {3.665483956680277*^9, 3.665484026764434*^9}, {
   3.665484064801909*^9, 3.665484132940497*^9}, 3.665484166600884*^9, 
   3.665484208520711*^9, 3.665484378741761*^9, 3.665484522840234*^9, 
   3.665484639964888*^9, 3.665485043723393*^9, {3.665485120707302*^9, 
   3.665485125946418*^9}, 3.6654851945696774`*^9, 3.6654852486712723`*^9, 
   3.665485308492209*^9, 3.6654853475499067`*^9, 3.6654855455902033`*^9, {
   3.665485690273801*^9, 3.665485703980872*^9}, 3.6654858037459917`*^9, 
   3.665485872436687*^9, 3.665486094505966*^9, 3.665486155736051*^9, 
   3.66548660088278*^9, 3.665487229511744*^9, 3.66548744989648*^9, 
   3.6654877077231073`*^9, 3.665487846589435*^9, 3.665488025571795*^9, {
   3.665488063522241*^9, 3.6654880726229753`*^9}, 3.665488399995328*^9, {
   3.665488661710322*^9, 3.6654886861588097`*^9}, 3.6654887163546467`*^9, 
   3.665489421814385*^9, 3.665489527991481*^9, 3.6654964376862783`*^9, 
   3.665496510340959*^9, 3.6655008237750387`*^9, 3.6655068479421883`*^9, 
   3.6655692796822*^9, 3.6655710804632874`*^9, {3.665582533061275*^9, 
   3.665582560615596*^9}, 3.665585976696227*^9, {3.665586579125819*^9, 
   3.6655865861001453`*^9}, 3.665631613706855*^9, 3.665632262784857*^9, 
   3.6656379267139883`*^9, 3.665650580176847*^9, 3.6656530505729027`*^9, 
   3.665653745158107*^9, 3.6672199712179117`*^9, 3.667243896159608*^9, 
   3.667288066105174*^9, 3.667292071279327*^9, 3.6672984153997498`*^9, 
   3.667298446702298*^9, 3.667298634490299*^9, 3.667298814671109*^9, {
   3.667299107134205*^9, 3.6672991335778093`*^9}, 3.667299198550208*^9, 
   3.667303328236597*^9, {3.66730403769934*^9, 3.6673040415761013`*^9}, {
   3.667304473141903*^9, 3.667304493860135*^9}, 3.667311092155484*^9, 
   3.667315135969694*^9, 3.667315663434834*^9, 3.667317686475181*^9, 
   3.667322336410276*^9, 3.667413581893175*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Compute collapsing star:",
 FontSize->18,
 FontColor->RGBColor[0, 1, 0]]], "Text",
 CellChangeTimes->{
  3.664984054987471*^9, {3.6653758168640223`*^9, 3.665375821970023*^9}, 
   3.665375856338429*^9, {3.665483521012735*^9, 3.665483521887803*^9}, {
   3.6654851221554213`*^9, 3.665485122852036*^9}, {3.6672984255918694`*^9, 
   3.667298428234378*^9}, {3.667298815732499*^9, 3.6672988165976*^9}, {
   3.667303328518178*^9, 3.6673033292714043`*^9}, {3.6673110927993193`*^9, 
   3.6673110943645973`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"rinit", "=", "100"}], ";", " ", 
   RowBox[{"rdinit", "=", 
    SuperscriptBox["10", 
     RowBox[{"-", "6"}]]}], ";", " ", 
   RowBox[{"\[Tau]1", "=", "1109"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"moderate", " ", "star"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Star", "[", 
   RowBox[{"M", ",", "rinit", ",", " ", "rdinit", ",", " ", "\[Tau]1"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.665488320977021*^9, 3.665488332855122*^9}, {
  3.665488369908283*^9, 3.665488379821868*^9}, {3.6654894123545856`*^9, 
  3.665489415143043*^9}, {3.665489511899929*^9, 3.6654895205387907`*^9}, {
  3.665496499819207*^9, 3.665496502654951*^9}, {3.667219839164837*^9, 
  3.6672198415211153`*^9}, {3.667221091513631*^9, 3.667221094396122*^9}, {
  3.6672257955854883`*^9, 3.667225797935204*^9}, {3.667226033518902*^9, 
  3.6672260353473167`*^9}, {3.667228813753578*^9, 3.667228815062028*^9}, {
  3.667298672659718*^9, 3.6672986743419657`*^9}, {3.66730333508951*^9, 
  3.6673033366587*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"M", "=", "0.2"}], ";", " ", 
   RowBox[{"rinit", "=", "100"}], ";", " ", 
   RowBox[{"rdinit", "=", "0.1"}], ";", " ", 
   RowBox[{
    StyleBox["\[Tau]1",
     FontColor->RGBColor[1, 0, 0]], "=", "778.4383"}], ";", " ", 
   RowBox[{"(*", " ", 
    RowBox[{"more", " ", "relativistic", " ", "star"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Star", "[", 
    RowBox[{"M", ",", "rinit", ",", " ", "rdinit", ",", " ", "\[Tau]1"}], 
    "]"}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.667221118826295*^9, 3.66722114018005*^9}, {
  3.66722580046522*^9, 3.667225801805121*^9}, {3.667226037389145*^9, 
  3.66722603922821*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"M", "=", "0.02"}], ";", " ", 
   RowBox[{"rinit", "=", "100"}], ";", " ", 
   RowBox[{"rdinit", "=", "0.1"}], ";", " ", 
   RowBox[{
    StyleBox["\[Tau]1",
     FontColor->RGBColor[1, 0, 0]], "=", "944.152244"}], ";", " ", 
   RowBox[{"(*", " ", 
    RowBox[{"highly", " ", "relativistic", " ", "star"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Star", "[", 
    RowBox[{"M", ",", "rinit", ",", " ", "rdinit", ",", " ", "\[Tau]1"}], 
    "]"}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6654605238054733`*^9, 3.665460524112281*^9}, {
  3.665488381562046*^9, 3.665488394651865*^9}, {3.665489417213088*^9, 
  3.66548941854198*^9}, {3.665489522241823*^9, 3.6654895240826607`*^9}, {
  3.665496504567728*^9, 3.665496506028735*^9}, {3.667219843629612*^9, 
  3.667219846131214*^9}, {3.66722113245864*^9, 3.66722113529429*^9}, {
  3.667298677195471*^9, 3.667298679486925*^9}, {3.6673033390289173`*^9, 
  3.667303341265539*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   StyleBox["\[Tau]0",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontColor->RGBColor[1, 0, 0]], "=", " ", "\[Tau]1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox["tin0",
   FontColor->RGBColor[1, 0, 0]], " ", "=", " ", 
  RowBox[{
   RowBox[{"tin", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
   "csol\[Tau]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox["tout0",
   FontColor->RGBColor[1, 0, 0]], " ", "=", " ", 
  RowBox[{
   RowBox[{"tout", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
   "csol\[Tau]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
  "csol\[Tau]"}]}], "Input"],

Cell[BoxData["1117.7075871274214`"], "Output",
 CellChangeTimes->{
  3.665460444126029*^9, 3.665460536701623*^9, 3.66546119862752*^9, 
   3.6654612851014853`*^9, 3.6654613698094063`*^9, 3.665461422613895*^9, 
   3.665461518464223*^9, 3.665462019789946*^9, 3.665462099541811*^9, 
   3.665462254940484*^9, 3.665462321545711*^9, 3.665462431987455*^9, 
   3.665462475542454*^9, 3.665462558849185*^9, 3.665462817871909*^9, 
   3.665462881176806*^9, 3.665463090678813*^9, 3.665467910450095*^9, 
   3.665468432133441*^9, 3.665472314479587*^9, 3.6654725108475018`*^9, 
   3.665473052712336*^9, 3.665473096733296*^9, 3.665473202143997*^9, {
   3.665473449866194*^9, 3.66547346356738*^9}, 3.665473752793233*^9, 
   3.6654737901123657`*^9, 3.665474050201664*^9, 3.665474121808103*^9, 
   3.6654741849804363`*^9, 3.665474323876089*^9, 3.6654744953249397`*^9, 
   3.665474560013576*^9, 3.665474649604556*^9, 3.6654787495863523`*^9, 
   3.665478793490055*^9, 3.665482457941288*^9, 3.665483236443952*^9, {
   3.665483335087124*^9, 3.665483350920483*^9}, 3.6654835273379107`*^9, 
   3.665483830848456*^9, 3.665484133758704*^9, 3.665484209031494*^9, 
   3.665484379228771*^9, 3.665484523342358*^9, 3.665484640452176*^9, 
   3.665485057908037*^9, 3.6654851266311817`*^9, 3.6654851952187643`*^9, 
   3.665485249389655*^9, 3.66548530881374*^9, 3.665485348198597*^9, 
   3.665485704747655*^9, 3.665485804038989*^9, 3.6654858727446947`*^9, 
   3.6654860948326187`*^9, 3.665486291334453*^9, 3.665486601193201*^9, 
   3.665487229797237*^9, 3.665487450200992*^9, 3.665487708024384*^9, 
   3.665487846870097*^9, 3.665488073409053*^9, 3.6654883457647057`*^9, 
   3.665488400337475*^9, {3.665488662028449*^9, 3.6654886864786997`*^9}, 
   3.665488716680407*^9, 3.6654894221954937`*^9, 3.6654895283549013`*^9, 
   3.6654964385526657`*^9, 3.66549651064102*^9, 3.6655008245993223`*^9, 
   3.66550684876013*^9, 3.665571080836389*^9, 3.665582561401453*^9, 
   3.66558597706328*^9, {3.665586579465993*^9, 3.665586586867773*^9}, 
   3.6656316148958263`*^9, 3.665632263077496*^9, 3.665637927505168*^9, 
   3.665650580476222*^9, 3.665653097480009*^9, 3.66565374938793*^9, 
   3.667219971551043*^9, 3.667243918070006*^9, 3.667288066618289*^9, 
   3.6672920716815557`*^9, 3.667298447439748*^9, 3.667298681859365*^9, 
   3.667298821273404*^9, {3.667299107884995*^9, 3.667299133905374*^9}, 
   3.6672991988947697`*^9, 3.667303342704236*^9, 3.667304042429181*^9, {
   3.667304473538941*^9, 3.667304494758567*^9}, 3.667311097964981*^9, 
   3.6673151363995943`*^9, 3.6673156638388557`*^9, 3.667317686892613*^9, 
   3.667322337176523*^9, 3.667413585435259*^9}],

Cell[BoxData["1144.3846806541737`"], "Output",
 CellChangeTimes->{
  3.665460444126029*^9, 3.665460536701623*^9, 3.66546119862752*^9, 
   3.6654612851014853`*^9, 3.6654613698094063`*^9, 3.665461422613895*^9, 
   3.665461518464223*^9, 3.665462019789946*^9, 3.665462099541811*^9, 
   3.665462254940484*^9, 3.665462321545711*^9, 3.665462431987455*^9, 
   3.665462475542454*^9, 3.665462558849185*^9, 3.665462817871909*^9, 
   3.665462881176806*^9, 3.665463090678813*^9, 3.665467910450095*^9, 
   3.665468432133441*^9, 3.665472314479587*^9, 3.6654725108475018`*^9, 
   3.665473052712336*^9, 3.665473096733296*^9, 3.665473202143997*^9, {
   3.665473449866194*^9, 3.66547346356738*^9}, 3.665473752793233*^9, 
   3.6654737901123657`*^9, 3.665474050201664*^9, 3.665474121808103*^9, 
   3.6654741849804363`*^9, 3.665474323876089*^9, 3.6654744953249397`*^9, 
   3.665474560013576*^9, 3.665474649604556*^9, 3.6654787495863523`*^9, 
   3.665478793490055*^9, 3.665482457941288*^9, 3.665483236443952*^9, {
   3.665483335087124*^9, 3.665483350920483*^9}, 3.6654835273379107`*^9, 
   3.665483830848456*^9, 3.665484133758704*^9, 3.665484209031494*^9, 
   3.665484379228771*^9, 3.665484523342358*^9, 3.665484640452176*^9, 
   3.665485057908037*^9, 3.6654851266311817`*^9, 3.6654851952187643`*^9, 
   3.665485249389655*^9, 3.66548530881374*^9, 3.665485348198597*^9, 
   3.665485704747655*^9, 3.665485804038989*^9, 3.6654858727446947`*^9, 
   3.6654860948326187`*^9, 3.665486291334453*^9, 3.665486601193201*^9, 
   3.665487229797237*^9, 3.665487450200992*^9, 3.665487708024384*^9, 
   3.665487846870097*^9, 3.665488073409053*^9, 3.6654883457647057`*^9, 
   3.665488400337475*^9, {3.665488662028449*^9, 3.6654886864786997`*^9}, 
   3.665488716680407*^9, 3.6654894221954937`*^9, 3.6654895283549013`*^9, 
   3.6654964385526657`*^9, 3.66549651064102*^9, 3.6655008245993223`*^9, 
   3.66550684876013*^9, 3.665571080836389*^9, 3.665582561401453*^9, 
   3.66558597706328*^9, {3.665586579465993*^9, 3.665586586867773*^9}, 
   3.6656316148958263`*^9, 3.665632263077496*^9, 3.665637927505168*^9, 
   3.665650580476222*^9, 3.665653097480009*^9, 3.66565374938793*^9, 
   3.667219971551043*^9, 3.667243918070006*^9, 3.667288066618289*^9, 
   3.6672920716815557`*^9, 3.667298447439748*^9, 3.667298681859365*^9, 
   3.667298821273404*^9, {3.667299107884995*^9, 3.667299133905374*^9}, 
   3.6672991988947697`*^9, 3.667303342704236*^9, 3.667304042429181*^9, {
   3.667304473538941*^9, 3.667304494758567*^9}, 3.667311097964981*^9, 
   3.6673151363995943`*^9, 3.6673156638388557`*^9, 3.667317686892613*^9, 
   3.667322337176523*^9, 3.667413585436728*^9}],

Cell[BoxData["2.2800930460455993`"], "Output",
 CellChangeTimes->{
  3.665460444126029*^9, 3.665460536701623*^9, 3.66546119862752*^9, 
   3.6654612851014853`*^9, 3.6654613698094063`*^9, 3.665461422613895*^9, 
   3.665461518464223*^9, 3.665462019789946*^9, 3.665462099541811*^9, 
   3.665462254940484*^9, 3.665462321545711*^9, 3.665462431987455*^9, 
   3.665462475542454*^9, 3.665462558849185*^9, 3.665462817871909*^9, 
   3.665462881176806*^9, 3.665463090678813*^9, 3.665467910450095*^9, 
   3.665468432133441*^9, 3.665472314479587*^9, 3.6654725108475018`*^9, 
   3.665473052712336*^9, 3.665473096733296*^9, 3.665473202143997*^9, {
   3.665473449866194*^9, 3.66547346356738*^9}, 3.665473752793233*^9, 
   3.6654737901123657`*^9, 3.665474050201664*^9, 3.665474121808103*^9, 
   3.6654741849804363`*^9, 3.665474323876089*^9, 3.6654744953249397`*^9, 
   3.665474560013576*^9, 3.665474649604556*^9, 3.6654787495863523`*^9, 
   3.665478793490055*^9, 3.665482457941288*^9, 3.665483236443952*^9, {
   3.665483335087124*^9, 3.665483350920483*^9}, 3.6654835273379107`*^9, 
   3.665483830848456*^9, 3.665484133758704*^9, 3.665484209031494*^9, 
   3.665484379228771*^9, 3.665484523342358*^9, 3.665484640452176*^9, 
   3.665485057908037*^9, 3.6654851266311817`*^9, 3.6654851952187643`*^9, 
   3.665485249389655*^9, 3.66548530881374*^9, 3.665485348198597*^9, 
   3.665485704747655*^9, 3.665485804038989*^9, 3.6654858727446947`*^9, 
   3.6654860948326187`*^9, 3.665486291334453*^9, 3.665486601193201*^9, 
   3.665487229797237*^9, 3.665487450200992*^9, 3.665487708024384*^9, 
   3.665487846870097*^9, 3.665488073409053*^9, 3.6654883457647057`*^9, 
   3.665488400337475*^9, {3.665488662028449*^9, 3.6654886864786997`*^9}, 
   3.665488716680407*^9, 3.6654894221954937`*^9, 3.6654895283549013`*^9, 
   3.6654964385526657`*^9, 3.66549651064102*^9, 3.6655008245993223`*^9, 
   3.66550684876013*^9, 3.665571080836389*^9, 3.665582561401453*^9, 
   3.66558597706328*^9, {3.665586579465993*^9, 3.665586586867773*^9}, 
   3.6656316148958263`*^9, 3.665632263077496*^9, 3.665637927505168*^9, 
   3.665650580476222*^9, 3.665653097480009*^9, 3.66565374938793*^9, 
   3.667219971551043*^9, 3.667243918070006*^9, 3.667288066618289*^9, 
   3.6672920716815557`*^9, 3.667298447439748*^9, 3.667298681859365*^9, 
   3.667298821273404*^9, {3.667299107884995*^9, 3.667299133905374*^9}, 
   3.6672991988947697`*^9, 3.667303342704236*^9, 3.667304042429181*^9, {
   3.667304473538941*^9, 3.667304494758567*^9}, 3.667311097964981*^9, 
   3.6673151363995943`*^9, 3.6673156638388557`*^9, 3.667317686892613*^9, 
   3.667322337176523*^9, 3.667413585437833*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Interrupt", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6653755622525806`*^9, 3.665375564619629*^9}}],

Cell[TextData[StyleBox["Geodesics on the outer surface of the star:",
 FontSize->18,
 FontColor->RGBColor[0, 1, 0]]], "Text",
 CellChangeTimes->{
  3.664984054987471*^9, {3.6653758168640223`*^9, 3.665375821970023*^9}, {
   3.665375856338429*^9, 3.665375875123054*^9}, {3.665463111070438*^9, 
   3.665463124518386*^9}, {3.6672984328896093`*^9, 3.667298437064646*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"r0", " ", "=", " ", 
  RowBox[{
   RowBox[{"r", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
   "csol\[Tau]"}]}], "\[IndentingNewLine]", 
 RowBox[{"rd0", " ", "=", " ", 
  RowBox[{
   RowBox[{"rd", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
   "csol\[Tau]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Theta]min", "[", 
  RowBox[{"M", ",", " ", "r0", ",", " ", "rd0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6654853361764507`*^9, 3.665485339448722*^9}}],

Cell[BoxData["2.2800930460455993`"], "Output",
 CellChangeTimes->{{3.6654853398823547`*^9, 3.6654853504819717`*^9}, 
   3.665485710729381*^9, 3.6654858064720078`*^9, 3.6654858807282677`*^9, 
   3.6654873792470503`*^9, 3.665487454935753*^9, 3.6654881196290913`*^9, 
   3.665488405419319*^9, {3.665488665010257*^9, 3.6654886887946053`*^9}, 
   3.665489427893488*^9, 3.665489534836329*^9, 3.665496442664819*^9, 
   3.665496514822913*^9, 3.665500829964777*^9, 3.665506856809884*^9, 
   3.665582567299037*^9, 3.665585981245504*^9, 3.6655865918332767`*^9, 
   3.665631619575068*^9, 3.665632272744198*^9, 3.665637931669405*^9, 
   3.6656505862094097`*^9, 3.6656531087800083`*^9, 3.667243925401496*^9, 
   3.6672880712592297`*^9, 3.667292077257132*^9, 3.667298449400593*^9, 
   3.667298685741691*^9, 3.667298756700097*^9, 3.667298828390317*^9, {
   3.667299109402219*^9, 3.667299136072482*^9}, 3.667299201094233*^9, 
   3.667303347887561*^9, 3.66730404619429*^9, 3.667304498540577*^9, 
   3.667311100481338*^9, 3.667315138528399*^9, 3.667315666034308*^9, 
   3.667317688742773*^9, 3.667322339343998*^9, 3.667413588470749*^9}],

Cell[BoxData["0.9258278381940992`"], "Output",
 CellChangeTimes->{{3.6654853398823547`*^9, 3.6654853504819717`*^9}, 
   3.665485710729381*^9, 3.6654858064720078`*^9, 3.6654858807282677`*^9, 
   3.6654873792470503`*^9, 3.665487454935753*^9, 3.6654881196290913`*^9, 
   3.665488405419319*^9, {3.665488665010257*^9, 3.6654886887946053`*^9}, 
   3.665489427893488*^9, 3.665489534836329*^9, 3.665496442664819*^9, 
   3.665496514822913*^9, 3.665500829964777*^9, 3.665506856809884*^9, 
   3.665582567299037*^9, 3.665585981245504*^9, 3.6655865918332767`*^9, 
   3.665631619575068*^9, 3.665632272744198*^9, 3.665637931669405*^9, 
   3.6656505862094097`*^9, 3.6656531087800083`*^9, 3.667243925401496*^9, 
   3.6672880712592297`*^9, 3.667292077257132*^9, 3.667298449400593*^9, 
   3.667298685741691*^9, 3.667298756700097*^9, 3.667298828390317*^9, {
   3.667299109402219*^9, 3.667299136072482*^9}, 3.667299201094233*^9, 
   3.667303347887561*^9, 3.66730404619429*^9, 3.667304498540577*^9, 
   3.667311100481338*^9, 3.667315138528399*^9, 3.667315666034308*^9, 
   3.667317688742773*^9, 3.667322339343998*^9, 3.6674135884730997`*^9}],

Cell[BoxData["0.3618956706132389`"], "Output",
 CellChangeTimes->{{3.6654853398823547`*^9, 3.6654853504819717`*^9}, 
   3.665485710729381*^9, 3.6654858064720078`*^9, 3.6654858807282677`*^9, 
   3.6654873792470503`*^9, 3.665487454935753*^9, 3.6654881196290913`*^9, 
   3.665488405419319*^9, {3.665488665010257*^9, 3.6654886887946053`*^9}, 
   3.665489427893488*^9, 3.665489534836329*^9, 3.665496442664819*^9, 
   3.665496514822913*^9, 3.665500829964777*^9, 3.665506856809884*^9, 
   3.665582567299037*^9, 3.665585981245504*^9, 3.6655865918332767`*^9, 
   3.665631619575068*^9, 3.665632272744198*^9, 3.665637931669405*^9, 
   3.6656505862094097`*^9, 3.6656531087800083`*^9, 3.667243925401496*^9, 
   3.6672880712592297`*^9, 3.667292077257132*^9, 3.667298449400593*^9, 
   3.667298685741691*^9, 3.667298756700097*^9, 3.667298828390317*^9, {
   3.667299109402219*^9, 3.667299136072482*^9}, 3.667299201094233*^9, 
   3.667303347887561*^9, 3.66730404619429*^9, 3.667304498540577*^9, 
   3.667311100481338*^9, 3.667315138528399*^9, 3.667315666034308*^9, 
   3.667317688742773*^9, 3.667322339343998*^9, 3.6674135884742613`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"rd", "[", "\[Tau]0", "]"}], 
   SqrtBox[
    RowBox[{"1", " ", "+", " ", 
     SuperscriptBox[
      RowBox[{"rd", "[", "\[Tau]0", "]"}], "2"], " "}]]], "/.", " ", 
  "csol\[Tau]"}]], "Input",
 CellChangeTimes->{{3.667298748593813*^9, 3.6672987521671124`*^9}}],

Cell[BoxData["0.6793692780954369`"], "Output",
 CellChangeTimes->{{3.667298753366025*^9, 3.667298757550709*^9}, 
   3.667298847158906*^9, {3.66729910946879*^9, 3.667299136140606*^9}, 
   3.667299201162264*^9, 3.6673033542736273`*^9, 3.667304046945344*^9, 
   3.6673044993404913`*^9, 3.667311101648385*^9, 3.667315138563278*^9, 
   3.667315666067835*^9, 3.667317688776041*^9, 3.667322339375285*^9, 
   3.667413589254319*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"steps", "=", "1000"}], ";", "  ", 
  RowBox[{"erg", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"\[Theta]ex", "=", 
     FractionBox["\[Pi]", 
      RowBox[{"2", " ", "steps"}]]}], ",", " ", 
    RowBox[{"\[Theta]ex", "<", "\[Pi]"}], ",", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"erg", ",", " ", 
      RowBox[{"Surface", "[", 
       RowBox[{"\[Tau]0", ",", "\[Theta]ex", ",", "0", ",", 
        RowBox[{"tin0", "-", "100"}]}], "]"}]}], "]"}], ",", "  ", 
    RowBox[{"\[Theta]ex", "+=", 
     FractionBox["\[Pi]", "steps"]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.665498509115795*^9, 3.665498510631976*^9}, {
   3.66549873334692*^9, 3.665498733431319*^9}, {3.665499142218584*^9, 
   3.665499195979068*^9}, {3.665500832948309*^9, 3.665500833095303*^9}, {
   3.665582572901334*^9, 3.6655825729893093`*^9}, {3.665650601043479*^9, 
   3.665650612622476*^9}, 3.665650648899295*^9, {3.665650741073586*^9, 
   3.665650741326425*^9}, {3.667299102434198*^9, 3.667299130340564*^9}, {
   3.667299185925565*^9, 3.667299185979148*^9}, 3.667303358973131*^9, {
   3.667322332879854*^9, 3.66732233335881*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Theta]\[Infinity]list", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nmax", "=", 
   RowBox[{"Length", "[", "erg", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "1"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", 
    RowBox[{"nmax", "-", "1"}]}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"\[Theta]\[Infinity]list", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Theta]", " ", "/.", " ", 
         RowBox[{"erg", "[", 
          RowBox[{"[", "n", "]"}], "]"}]}], ",", " ", 
        RowBox[{"\[Theta]\[Infinity]", " ", "/.", " ", 
         RowBox[{"erg", "[", 
          RowBox[{"[", "n", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{"\[Theta]\[Infinity]list", ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Theta]\>\"", ",", " ", "\"\<\[Theta]\[Infinity]\>\""}], 
      "}"}]}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]list", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nmax", "=", 
   RowBox[{"Length", "[", "erg", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "1"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", 
    RowBox[{"nmax", "-", "2"}]}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]d0inf", " ", "=", "  ", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]dout", " ", "/.", " ", 
          RowBox[{"erg", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", " ", 
       RowBox[{"r", "\[Rule]", "\[Infinity]"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"d\[Theta]inf", " ", "=", " ", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Theta]\[Infinity]", " ", "/.", " ", 
         RowBox[{"erg", "[", 
          RowBox[{"[", 
           RowBox[{"n", "+", "1"}], "]"}], "]"}]}], ")"}], " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"\[Theta]\[Infinity]", " ", "/.", " ", 
         RowBox[{"erg", "[", 
          RowBox[{"[", "n", "]"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Theta]", " ", "/.", " ", 
         RowBox[{"erg", "[", 
          RowBox[{"[", 
           RowBox[{"n", "+", "1"}], "]"}], "]"}]}], ")"}], " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"\[Theta]", " ", "/.", " ", 
         RowBox[{"erg", "[", 
          RowBox[{"[", "n", "]"}], "]"}]}], ")"}]}]]}], " ", ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"\[Kappa]list", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Theta]", " ", "/.", " ", 
         RowBox[{"erg", "[", 
          RowBox[{"[", "n", "]"}], "]"}]}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{"Sin", "[", 
           RowBox[{"\[Theta]\[Infinity]", " ", "/.", " ", 
            RowBox[{"erg", "[", 
             RowBox[{"[", "n", "]"}], "]"}]}], "]"}], 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Theta]", " ", "/.", " ", 
            RowBox[{"erg", "[", 
             RowBox[{"[", "n", "]"}], "]"}]}], "]"}]], 
         RowBox[{
          RowBox[{"(", " ", 
           RowBox[{
            SuperscriptBox["\[Gamma]d0inf", "2"], " ", "d\[Theta]inf"}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"8", " ", "\[Pi]"}], ")"}]}]}]}], "}"}]}], "]"}], ";"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{"\[Kappa]list", ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Theta]\>\"", ",", " ", "\"\<\[Kappa]\>\""}], "}"}]}], 
    ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]\[Theta]\[Infinity]list", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nmax", "=", 
   RowBox[{"Length", "[", "erg", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "1"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", 
    RowBox[{"nmax", "-", "2"}]}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"\[Kappa]\[Theta]\[Infinity]list", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Theta]\[Infinity]list", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"\[Kappa]list", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}]}], "]"}], ";"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"p4", " ", "=", " ", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"\[Kappa]\[Theta]\[Infinity]list", ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<\[Kappa]\>\""}], "}"}]}], ",",
     " ", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", " ", 
       RowBox[{"Thickness", "[", "0.008", "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.667377043655467*^9, 3.6673770730120897`*^9}, {
   3.66737711060884*^9, 3.667377231320829*^9}, {3.6673772627790833`*^9, 
   3.667377273467963*^9}, {3.667377317575075*^9, 3.667377319793507*^9}, {
   3.6673773947141657`*^9, 3.667377408380527*^9}, {3.667377441908037*^9, 
   3.66737748489784*^9}, {3.667377637752858*^9, 3.667377649652854*^9}, {
   3.667377781398464*^9, 3.6673778068513117`*^9}, {3.667377914221148*^9, 
   3.6673779377298*^9}, {3.6673779708777237`*^9, 3.667377993911337*^9}, 
   3.667378077592403*^9, {3.6673808097557793`*^9, 3.6673808295529013`*^9}, {
   3.667380911905868*^9, 3.667380962923489*^9}, {3.6673810472488937`*^9, 
   3.6673810691262712`*^9}, {3.6673811700848827`*^9, 
   3.6673811703777847`*^9}, {3.6673812702140017`*^9, 3.667381270510529*^9}, {
   3.667381318833362*^9, 3.667381363940586*^9}, {3.667381490768715*^9, 
   3.667381491040576*^9}, {3.6673817100193777`*^9, 3.667381754557673*^9}, {
   3.6673818750186996`*^9, 3.66738187507819*^9}, {3.6673819229758577`*^9, 
   3.667381927761114*^9}, {3.667382681558373*^9, 3.66738268166362*^9}, {
   3.6673907032422743`*^9, 3.6673907045690107`*^9}, {3.66739075126508*^9, 
   3.667390753204018*^9}, {3.667396029970133*^9, 3.6673960602232656`*^9}, {
   3.667396120206851*^9, 3.667396120833659*^9}, {3.667406143272953*^9, 
   3.667406159627831*^9}, {3.667406193532723*^9, 3.6674062864182777`*^9}, {
   3.667406356335775*^9, 3.667406475640601*^9}, {3.667406552622381*^9, 
   3.667406558498212*^9}, {3.6674066384732227`*^9, 3.667406645092723*^9}, {
   3.667406803044186*^9, 3.6674068759752073`*^9}, {3.66740694740801*^9, 
   3.667406948881909*^9}, {3.667406989172468*^9, 3.667406993776266*^9}, {
   3.667408129738896*^9, 3.667408287050705*^9}, {3.66741087496733*^9, 
   3.66741092063078*^9}, {3.6674119700796623`*^9, 3.667411971051162*^9}, {
   3.667412032299973*^9, 3.6674120630614557`*^9}, {3.667412103742635*^9, 
   3.667412133370522*^9}, {3.6674136054425583`*^9, 3.667413606395396*^9}}],

Cell[BoxData[
 GraphicsBox[
  {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJwVl3c8V98fxz/780EiRYuI0ECRrXqfQiRlVhqihIz4lpGsQiUyMyIqmaEI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    "]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"\[Theta]\"", TraditionalForm], 
    FormBox["\"\[Theta]\[Infinity]\"", TraditionalForm]},
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{
  3.6673770736513777`*^9, {3.66737711592201*^9, 3.667377138941182*^9}, 
   3.6673772326335287`*^9, {3.667377322497231*^9, 3.667377345901752*^9}, 
   3.667377395471889*^9, {3.66737742697366*^9, 3.667377485529963*^9}, {
   3.667377623645265*^9, 3.667377650076672*^9}, {3.667377788395607*^9, 
   3.667377807529437*^9}, 3.66737794544551*^9, 3.667378007568171*^9, 
   3.66737807835807*^9, 3.6673784569511127`*^9, 3.667378683273664*^9, {
   3.667380810959997*^9, 3.66738083011699*^9}, 3.667380924539558*^9, 
   3.667380965768734*^9, 3.667381116488077*^9, 3.667381171026473*^9, 
   3.667381203574929*^9, 3.667381271347464*^9, {3.667381323906044*^9, 
   3.667381364759717*^9}, {3.6673814407757*^9, 3.667381468729824*^9}, 
   3.667381610306714*^9, 3.6673816470617037`*^9, 3.667381678875153*^9, {
   3.667381711377852*^9, 3.667381755281928*^9}, {3.667381855170001*^9, 
   3.667381875621852*^9}, {3.6673819080641613`*^9, 3.667381958028167*^9}, 
   3.6673820334503317`*^9, 3.6673823426115723`*^9, 3.66738258425949*^9, {
   3.6673826763880663`*^9, 3.667382682137643*^9}, 3.667382776909834*^9, 
   3.667383139756886*^9, 3.667383654758071*^9, 3.667383709896894*^9, 
   3.6673838492238894`*^9, 3.667383887337637*^9, 3.667384072446227*^9, 
   3.6673841765486403`*^9, 3.667384348805114*^9, 3.667384601208227*^9, 
   3.667384853682426*^9, 3.667384898325562*^9, 3.667384985593615*^9, 
   3.667385035476071*^9, 3.667385075133174*^9, 3.667389826896348*^9, 
   3.667390030837542*^9, 3.667390403504779*^9, 3.6673905121136007`*^9, {
   3.6673906778446712`*^9, 3.667390705033584*^9}, 3.667390757834414*^9, 
   3.667392217402905*^9, 3.667392309894889*^9, 3.6673924524072866`*^9, 
   3.667392561666869*^9, {3.66739603218346*^9, 3.6673960610989723`*^9}, 
   3.667396121886684*^9, 3.667406081386127*^9, 3.66740628697158*^9, 
   3.6674064818378887`*^9, 3.667406646093692*^9, 3.6674067293263817`*^9, {
   3.667406860737947*^9, 3.667406876755835*^9}, 3.667406951362941*^9, 
   3.667406996167347*^9, {3.667407051988126*^9, 3.667407106076518*^9}, 
   3.667407567033909*^9, {3.667408155316931*^9, 3.667408176426032*^9}, 
   3.667408289460702*^9, 3.667408327042335*^9, 3.667408399770175*^9, 
   3.6674084559756527`*^9, 3.667408509513818*^9, 3.667408548400251*^9, 
   3.6674085983387957`*^9, 3.667408630397484*^9, {3.667408674895228*^9, 
   3.667408694497759*^9}, 3.6674109468157063`*^9, 3.66741107325599*^9, {
   3.667411123073124*^9, 3.6674111491805468`*^9}, 3.667411203849472*^9, 
   3.6674112550231*^9, 3.667411297457107*^9, {3.667411956781291*^9, 
   3.6674119717409487`*^9}, {3.667412040057905*^9, 3.667412063581162*^9}, {
   3.667412104280025*^9, 3.66741213418224*^9}, 3.667412174009398*^9, 
   3.667412861746543*^9, 3.667413611559523*^9}],

Cell[BoxData[
 GraphicsBox[
  {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJwV13c4lX8YBnDn2GRlpShFS6nITHq+pSiJiMSPoqJCKakoW1tm9i4zKqNF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    "]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"\[Theta]\"", TraditionalForm], 
    FormBox["\"\[Kappa]\"", TraditionalForm]},
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{
  3.6673770736513777`*^9, {3.66737711592201*^9, 3.667377138941182*^9}, 
   3.6673772326335287`*^9, {3.667377322497231*^9, 3.667377345901752*^9}, 
   3.667377395471889*^9, {3.66737742697366*^9, 3.667377485529963*^9}, {
   3.667377623645265*^9, 3.667377650076672*^9}, {3.667377788395607*^9, 
   3.667377807529437*^9}, 3.66737794544551*^9, 3.667378007568171*^9, 
   3.66737807835807*^9, 3.6673784569511127`*^9, 3.667378683273664*^9, {
   3.667380810959997*^9, 3.66738083011699*^9}, 3.667380924539558*^9, 
   3.667380965768734*^9, 3.667381116488077*^9, 3.667381171026473*^9, 
   3.667381203574929*^9, 3.667381271347464*^9, {3.667381323906044*^9, 
   3.667381364759717*^9}, {3.6673814407757*^9, 3.667381468729824*^9}, 
   3.667381610306714*^9, 3.6673816470617037`*^9, 3.667381678875153*^9, {
   3.667381711377852*^9, 3.667381755281928*^9}, {3.667381855170001*^9, 
   3.667381875621852*^9}, {3.6673819080641613`*^9, 3.667381958028167*^9}, 
   3.6673820334503317`*^9, 3.6673823426115723`*^9, 3.66738258425949*^9, {
   3.6673826763880663`*^9, 3.667382682137643*^9}, 3.667382776909834*^9, 
   3.667383139756886*^9, 3.667383654758071*^9, 3.667383709896894*^9, 
   3.6673838492238894`*^9, 3.667383887337637*^9, 3.667384072446227*^9, 
   3.6673841765486403`*^9, 3.667384348805114*^9, 3.667384601208227*^9, 
   3.667384853682426*^9, 3.667384898325562*^9, 3.667384985593615*^9, 
   3.667385035476071*^9, 3.667385075133174*^9, 3.667389826896348*^9, 
   3.667390030837542*^9, 3.667390403504779*^9, 3.6673905121136007`*^9, {
   3.6673906778446712`*^9, 3.667390705033584*^9}, 3.667390757834414*^9, 
   3.667392217402905*^9, 3.667392309894889*^9, 3.6673924524072866`*^9, 
   3.667392561666869*^9, {3.66739603218346*^9, 3.6673960610989723`*^9}, 
   3.667396121886684*^9, 3.667406081386127*^9, 3.66740628697158*^9, 
   3.6674064818378887`*^9, 3.667406646093692*^9, 3.6674067293263817`*^9, {
   3.667406860737947*^9, 3.667406876755835*^9}, 3.667406951362941*^9, 
   3.667406996167347*^9, {3.667407051988126*^9, 3.667407106076518*^9}, 
   3.667407567033909*^9, {3.667408155316931*^9, 3.667408176426032*^9}, 
   3.667408289460702*^9, 3.667408327042335*^9, 3.667408399770175*^9, 
   3.6674084559756527`*^9, 3.667408509513818*^9, 3.667408548400251*^9, 
   3.6674085983387957`*^9, 3.667408630397484*^9, {3.667408674895228*^9, 
   3.667408694497759*^9}, 3.6674109468157063`*^9, 3.66741107325599*^9, {
   3.667411123073124*^9, 3.6674111491805468`*^9}, 3.667411203849472*^9, 
   3.6674112550231*^9, 3.667411297457107*^9, {3.667411956781291*^9, 
   3.6674119717409487`*^9}, {3.667412040057905*^9, 3.667412063581162*^9}, {
   3.667412104280025*^9, 3.66741213418224*^9}, 3.667412174009398*^9, 
   3.667412861746543*^9, 3.667413612718128*^9}],

Cell[BoxData[
 GraphicsBox[
  {RGBColor[0, 0, 0], Thickness[0.008], PointBox[CompressedData["
1:eJwV2Hc81V0YAPC776VURrRESWUWZUR6joReUUiDykiUUUpCkpJQ9t7uvdlR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    "]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"\[Beta]\"", TraditionalForm], 
    FormBox["\"\[Kappa]\"", TraditionalForm]},
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{
  3.6673770736513777`*^9, {3.66737711592201*^9, 3.667377138941182*^9}, 
   3.6673772326335287`*^9, {3.667377322497231*^9, 3.667377345901752*^9}, 
   3.667377395471889*^9, {3.66737742697366*^9, 3.667377485529963*^9}, {
   3.667377623645265*^9, 3.667377650076672*^9}, {3.667377788395607*^9, 
   3.667377807529437*^9}, 3.66737794544551*^9, 3.667378007568171*^9, 
   3.66737807835807*^9, 3.6673784569511127`*^9, 3.667378683273664*^9, {
   3.667380810959997*^9, 3.66738083011699*^9}, 3.667380924539558*^9, 
   3.667380965768734*^9, 3.667381116488077*^9, 3.667381171026473*^9, 
   3.667381203574929*^9, 3.667381271347464*^9, {3.667381323906044*^9, 
   3.667381364759717*^9}, {3.6673814407757*^9, 3.667381468729824*^9}, 
   3.667381610306714*^9, 3.6673816470617037`*^9, 3.667381678875153*^9, {
   3.667381711377852*^9, 3.667381755281928*^9}, {3.667381855170001*^9, 
   3.667381875621852*^9}, {3.6673819080641613`*^9, 3.667381958028167*^9}, 
   3.6673820334503317`*^9, 3.6673823426115723`*^9, 3.66738258425949*^9, {
   3.6673826763880663`*^9, 3.667382682137643*^9}, 3.667382776909834*^9, 
   3.667383139756886*^9, 3.667383654758071*^9, 3.667383709896894*^9, 
   3.6673838492238894`*^9, 3.667383887337637*^9, 3.667384072446227*^9, 
   3.6673841765486403`*^9, 3.667384348805114*^9, 3.667384601208227*^9, 
   3.667384853682426*^9, 3.667384898325562*^9, 3.667384985593615*^9, 
   3.667385035476071*^9, 3.667385075133174*^9, 3.667389826896348*^9, 
   3.667390030837542*^9, 3.667390403504779*^9, 3.6673905121136007`*^9, {
   3.6673906778446712`*^9, 3.667390705033584*^9}, 3.667390757834414*^9, 
   3.667392217402905*^9, 3.667392309894889*^9, 3.6673924524072866`*^9, 
   3.667392561666869*^9, {3.66739603218346*^9, 3.6673960610989723`*^9}, 
   3.667396121886684*^9, 3.667406081386127*^9, 3.66740628697158*^9, 
   3.6674064818378887`*^9, 3.667406646093692*^9, 3.6674067293263817`*^9, {
   3.667406860737947*^9, 3.667406876755835*^9}, 3.667406951362941*^9, 
   3.667406996167347*^9, {3.667407051988126*^9, 3.667407106076518*^9}, 
   3.667407567033909*^9, {3.667408155316931*^9, 3.667408176426032*^9}, 
   3.667408289460702*^9, 3.667408327042335*^9, 3.667408399770175*^9, 
   3.6674084559756527`*^9, 3.667408509513818*^9, 3.667408548400251*^9, 
   3.6674085983387957`*^9, 3.667408630397484*^9, {3.667408674895228*^9, 
   3.667408694497759*^9}, 3.6674109468157063`*^9, 3.66741107325599*^9, {
   3.667411123073124*^9, 3.6674111491805468`*^9}, 3.667411203849472*^9, 
   3.6674112550231*^9, 3.667411297457107*^9, {3.667411956781291*^9, 
   3.6674119717409487`*^9}, {3.667412040057905*^9, 3.667412063581162*^9}, {
   3.667412104280025*^9, 3.66741213418224*^9}, 3.667412174009398*^9, 
   3.667412861746543*^9, 3.667413612729171*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.667412716139102*^9, 3.6674128385261374`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"leftlist", " ", "=", " ", 
   RowBox[{"Take", "[", 
    RowBox[{"\[Kappa]\[Theta]\[Infinity]list", ",", " ", "113"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rightlist", " ", "=", " ", 
   RowBox[{"Take", "[", 
    RowBox[{"\[Kappa]\[Theta]\[Infinity]list", ",", " ", 
     RowBox[{"116", "-", 
      RowBox[{"Length", "[", "\[Kappa]\[Theta]\[Infinity]list", "]"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"p41", " ", "=", " ", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"leftlist", ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<\[Kappa]\>\""}], "}"}]}], ",",
     " ", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"PlotJoined", "\[Rule]", "True"}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", " ", 
       RowBox[{"Thickness", "[", "0.006", "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p42", " ", "=", " ", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"rightlist", ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<\[Kappa]\>\""}], "}"}]}], ",",
     " ", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"PlotJoined", "\[Rule]", "True"}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", " ", 
       RowBox[{"Thickness", "[", "0.006", "]"}]}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.667412694694234*^9, 3.667412694975902*^9}, {
  3.667412731627445*^9, 3.667412840623665*^9}, {3.667412895499466*^9, 
  3.6674129228718977`*^9}, {3.6674129878329887`*^9, 3.6674129897446117`*^9}, {
  3.667413625231668*^9, 3.667413626038374*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 0], Thickness[0.006], LineBox[CompressedData["
1:eJwV1Xs01FkcAHAmTd5lt7SHrDxTKCqPKF+D0TakDKWlPIppK2GRJFuePcha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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"\[Beta]\"", TraditionalForm], 
    FormBox["\"\[Kappa]\"", TraditionalForm]},
  AxesOrigin->{0, 0.039450000000000006`},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.667412695581286*^9, 3.667412700948635*^9}, {
   3.667412735867725*^9, 3.6674128243286333`*^9}, 3.667412865512981*^9, {
   3.6674129006038313`*^9, 3.667412924135429*^9}, 3.667412990342013*^9, 
   3.667413626606344*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 0], Thickness[0.006], LineBox[CompressedData["
1:eJwV2Hc8lW0YB/Czz0HKipYoLUKRLV13SSRKpUFlJGWVklBGScjem3NOdinZ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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"\[Beta]\"", TraditionalForm], 
    FormBox["\"\[Kappa]\"", TraditionalForm]},
  AxesOrigin->{1.5, 0.01},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.667412695581286*^9, 3.667412700948635*^9}, {
   3.667412735867725*^9, 3.6674128243286333`*^9}, 3.667412865512981*^9, {
   3.6674129006038313`*^9, 3.667412924135429*^9}, 3.667412990342013*^9, 
   3.667413626626183*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]list", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";", " ", 
  RowBox[{"nmax", "=", 
   RowBox[{"Length", "[", "erg", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "1"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", "nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]d0inf", " ", "=", "  ", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]dout", " ", "/.", " ", 
          RowBox[{"erg", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", " ", 
       RowBox[{"r", "\[Rule]", "\[Infinity]"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"\[Lambda]list", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Theta]", " ", "/.", " ", 
         RowBox[{"erg", "[", 
          RowBox[{"[", "n", "]"}], "]"}]}], ",", " ", 
        RowBox[{"1", "/", "\[Gamma]d0inf"}]}], "}"}]}], "]"}], ";"}]}], 
  "]"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Compute", " ", 
    SubscriptBox["\[Kappa]", "vol"], " ", "WITHOUT", " ", "taking", " ", "v", 
    " ", "into", " ", "account"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]2list", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nmax", "=", 
     RowBox[{"Length", "[", "erg", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "\[LessEqual]", "nmax"}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"\[Lambda]2list", ",", " ", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"\[Lambda]list", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "1"}], "]"}], "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]list", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "2"}], "]"}], "]"}], "2"]}], "]"}]}], "]"}], 
       ";"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"int\[Lambda]2", " ", "=", " ", 
    RowBox[{"4", " ", "\[Pi]", " ", 
     FractionBox["\[Pi]", 
      RowBox[{"steps", " "}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"\[Lambda]2list", "[", 
        RowBox[{"[", "n", "]"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[Kappa]vol", " ", "=", " ", 
    FractionBox[
     SuperscriptBox["\[Epsilon]", "2"], "int\[Lambda]2"]}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    FractionBox[
     SuperscriptBox["\[Epsilon]", "2"], 
     RowBox[{"8", " ", "\[Pi]"}]], "]"}], "\[IndentingNewLine]", 
   RowBox[{"\[Kappa]vol", " ", "/", " ", 
    RowBox[{"N", "[", 
     FractionBox[
      SuperscriptBox["\[Epsilon]", "2"], 
      RowBox[{"8", " ", "\[Pi]"}]], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=."}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6672971562677794`*^9, 3.667297234959107*^9}, {
  3.667297283746792*^9, 3.6672973286745987`*^9}, {3.667297374068574*^9, 
  3.667297471847335*^9}, {3.667297879893474*^9, 3.6672979010404387`*^9}, {
  3.667297971044304*^9, 3.6672979948997917`*^9}, {3.667298484736998*^9, 
  3.667298544575786*^9}, {3.6672985808703003`*^9, 3.667298587583819*^9}, {
  3.6673034500662394`*^9, 3.667303465380208*^9}, {3.667304798841817*^9, 
  3.6673047989528313`*^9}}],

Cell[BoxData["34.49147857576175`"], "Output",
 CellChangeTimes->{
  3.667297435263351*^9, 3.6672974723166227`*^9, {3.66729797923562*^9, 
   3.6672979886036243`*^9}, {3.667298452351548*^9, 3.667298467985672*^9}, {
   3.667298509504837*^9, 3.667298588313676*^9}, 3.6672987071757393`*^9, 
   3.667299116936183*^9, 3.667299156504994*^9, 3.667299300289866*^9, 
   3.6673034443991547`*^9, 3.667304061362814*^9, 3.6673045042796173`*^9, 
   3.667304579430393*^9, 3.667311106312949*^9, 3.667315141646666*^9, 
   3.6673156690198383`*^9, 3.667317691776444*^9, 3.667322345711738*^9, 
   3.667413631638668*^9}],

Cell[BoxData[
 RowBox[{"0.028992668371796957`", " ", 
  SuperscriptBox["\[Epsilon]", "2"]}]], "Output",
 CellChangeTimes->{
  3.667297435263351*^9, 3.6672974723166227`*^9, {3.66729797923562*^9, 
   3.6672979886036243`*^9}, {3.667298452351548*^9, 3.667298467985672*^9}, {
   3.667298509504837*^9, 3.667298588313676*^9}, 3.6672987071757393`*^9, 
   3.667299116936183*^9, 3.667299156504994*^9, 3.667299300289866*^9, 
   3.6673034443991547`*^9, 3.667304061362814*^9, 3.6673045042796173`*^9, 
   3.667304579430393*^9, 3.667311106312949*^9, 3.667315141646666*^9, 
   3.6673156690198383`*^9, 3.667317691776444*^9, 3.667322345711738*^9, 
   3.667413631640175*^9}],

Cell[BoxData[
 RowBox[{"0.039788735772973836`", " ", 
  SuperscriptBox["\[Epsilon]", "2"]}]], "Output",
 CellChangeTimes->{
  3.667297435263351*^9, 3.6672974723166227`*^9, {3.66729797923562*^9, 
   3.6672979886036243`*^9}, {3.667298452351548*^9, 3.667298467985672*^9}, {
   3.667298509504837*^9, 3.667298588313676*^9}, 3.6672987071757393`*^9, 
   3.667299116936183*^9, 3.667299156504994*^9, 3.667299300289866*^9, 
   3.6673034443991547`*^9, 3.667304061362814*^9, 3.6673045042796173`*^9, 
   3.667304579430393*^9, 3.667311106312949*^9, 3.667315141646666*^9, 
   3.6673156690198383`*^9, 3.667317691776444*^9, 3.667322345711738*^9, 
   3.667413631641293*^9}],

Cell[BoxData["0.7286652317184198`"], "Output",
 CellChangeTimes->{
  3.667297435263351*^9, 3.6672974723166227`*^9, {3.66729797923562*^9, 
   3.6672979886036243`*^9}, {3.667298452351548*^9, 3.667298467985672*^9}, {
   3.667298509504837*^9, 3.667298588313676*^9}, 3.6672987071757393`*^9, 
   3.667299116936183*^9, 3.667299156504994*^9, 3.667299300289866*^9, 
   3.6673034443991547`*^9, 3.667304061362814*^9, 3.6673045042796173`*^9, 
   3.667304579430393*^9, 3.667311106312949*^9, 3.667315141646666*^9, 
   3.6673156690198383`*^9, 3.667317691776444*^9, 3.667322345711738*^9, 
   3.6674136316423388`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Theta]min", "[", 
  RowBox[{"M", ",", " ", "r0", ",", " ", "rd0"}], "]"}]], "Input"],

Cell[BoxData["0.3618956706132389`"], "Output",
 CellChangeTimes->{{3.6673225344802513`*^9, 3.6673225490149193`*^9}, 
   3.667413634757278*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Verify", " ", "that", " ", "at", " ", "\[Gamma]d0inf"}], "=", 
    RowBox[{
     RowBox[{"1", " ", "und", " ", "\[Theta]\[Infinity]"}], "=", 
     RowBox[{
     "\[Theta]", " ", "the", " ", "integral", " ", "gives", " ", "one"}]}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "=."}], ";", " ", 
    RowBox[{"\[Beta]", "=."}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"totlist", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", " ", 
    RowBox[{"nmax", "=", 
     RowBox[{"Length", "[", "erg", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "1"}], ",", " ", 
     RowBox[{"n", "\[LessEqual]", "nmax"}], ",", " ", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Gamma]d0inf", " ", "=", "  ", 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Gamma]dout", " ", "/.", " ", 
            RowBox[{"erg", "[", 
             RowBox[{"[", "n", "]"}], "]"}]}], ")"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", " ", 
         RowBox[{"r", "\[Rule]", "\[Infinity]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"totlist", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Theta]", " ", "/.", " ", 
           RowBox[{"erg", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], ",", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"\[Theta]", " ", "/.", " ", 
              RowBox[{"erg", "[", 
               RowBox[{"[", "n", "]"}], "]"}]}], "]"}], 
            RowBox[{"Weight", "[", 
             RowBox[{
              RowBox[{"\[Theta]", " ", "/.", " ", 
               RowBox[{"erg", "[", 
                RowBox[{"[", "n", "]"}], "]"}]}], ",", " ", "\[Gamma]", ",", 
              " ", "\[Beta]"}], "]"}]}], "]"}]}], "}"}]}], "]"}], ";"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=."}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.667303730554723*^9, 3.667303763990467*^9}, {
  3.66730479043071*^9, 3.667304791505538*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]", "=", 
   RowBox[{"N", "[", 
    RowBox[{"ArcCosh", "[", "3", "]"}], "]"}]}], ";", " ", 
  RowBox[{"\[Beta]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int\[Lambda]2", " ", "=", " ", 
   RowBox[{
    FractionBox["\[Pi]", 
     RowBox[{"steps", " "}]], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"totlist", "[", 
       RowBox[{"[", 
        RowBox[{"n", ",", "2"}], "]"}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Kappa]vol", " ", "=", " ", 
  FractionBox["1", "int\[Lambda]2"]}]}], "Input",
 CellChangeTimes->{{3.66730479230217*^9, 3.667304823367154*^9}, {
  3.667304861210253*^9, 3.66730486126259*^9}, {3.66731264860431*^9, 
  3.667312651478101*^9}, {3.667313854927095*^9, 3.667313858913768*^9}, {
  3.66731473314926*^9, 3.667314733211034*^9}}],

Cell[BoxData["1.0000011544512695`"], "Output",
 CellChangeTimes->{
  3.667303819607215*^9, 3.667304077789538*^9, 3.6673045981250267`*^9, 
   3.667304771182489*^9, {3.667304809437519*^9, 3.667304829056286*^9}, 
   3.6673048669902763`*^9, 3.667311118214882*^9, 3.6673126562819643`*^9, 
   3.667313863719293*^9, 3.667314740074637*^9, 3.667315146978717*^9, 
   3.667315674439803*^9, 3.667317697499755*^9, 3.66732236538354*^9, 
   3.667413656417407*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Compute", " ", 
    SubscriptBox["\[Kappa]", "vol"], " ", "taking", " ", "v", " ", "into", 
    " ", "account"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gamma", "=", "1"}], ";", " ", 
    RowBox[{"\[Gamma]", "=", 
     RowBox[{"N", "[", 
      RowBox[{"ArcCosh", "[", "gamma", "]"}], "]"}]}], ";", " ", 
    RowBox[{"\[Beta]", "=", "0"}], ";", " ", 
    RowBox[{"\[Epsilon]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]list", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", " ", 
    RowBox[{"\[Kappa]steps", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"\[Beta]", "=", "0"}], ",", " ", 
      RowBox[{"\[Beta]", " ", "\[LessEqual]", " ", "\[Pi]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Lambda]2list", " ", "=", " ", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nmax", "=", 
        RowBox[{"Length", "[", "erg", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", " ", 
         RowBox[{"n", "\[LessEqual]", "nmax"}], ",", " ", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"\[Lambda]2list", ",", " ", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"\[Lambda]list", "[", 
                RowBox[{"[", 
                 RowBox[{"n", ",", "1"}], "]"}], "]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Lambda]list", "[", 
                RowBox[{"[", 
                 RowBox[{"n", ",", "2"}], "]"}], "]"}], "2"], " ", "2", " ", 
              RowBox[{"Weight", "[", 
               RowBox[{
                RowBox[{"\[Theta]\[Infinity]", " ", "/.", " ", 
                 RowBox[{"erg", "[", 
                  RowBox[{"[", "n", "]"}], "]"}]}], ",", " ", "\[Gamma]", ",",
                 " ", "\[Beta]"}], "]"}]}], "]"}]}], "]"}], ";"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"int\[Lambda]2", " ", "=", " ", 
        RowBox[{"4", " ", "\[Pi]", " ", 
         FractionBox["\[Pi]", 
          RowBox[{"steps", " "}]], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"\[Lambda]2list", "[", 
            RowBox[{"[", "n", "]"}], "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Kappa]vol", " ", "=", " ", 
        FractionBox[
         SuperscriptBox["\[Epsilon]", "2"], "int\[Lambda]2"]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"\[Kappa]list", ",", " ", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", ",", " ", "\[Kappa]vol"}], "}"}]}], "]"}], ";", 
       " ", 
       RowBox[{"\[Beta]", "+=", " ", 
        FractionBox["\[Pi]", "\[Kappa]steps"]}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=."}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p1", " ", "=", " ", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"\[Kappa]list", ",", " ", 
       RowBox[{"PlotJoined", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.3", ",", "0", ",", "0"}], "]"}], ",", " ", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.66731379958731*^9, 3.667313809950137*^9}, {
   3.66731402802339*^9, 3.667314029220008*^9}, 3.667314450608006*^9, {
   3.667314501052251*^9, 3.667314549769349*^9}, {3.667314933891014*^9, 
   3.667314955943204*^9}, {3.667315121445125*^9, 3.667315124629018*^9}, {
   3.6673155943546762`*^9, 3.6673156116024523`*^9}, {3.667322396529026*^9, 
   3.667322414335319*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Compute", " ", 
    SubscriptBox["\[Kappa]", "vol"], " ", "taking", " ", "v", " ", "into", 
    " ", "account"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gamma", "=", "2"}], ";", " ", 
    RowBox[{"\[Gamma]", "=", 
     RowBox[{"N", "[", 
      RowBox[{"ArcCosh", "[", "gamma", "]"}], "]"}]}], ";", " ", 
    RowBox[{"\[Beta]", "=", "0"}], ";", " ", 
    RowBox[{"\[Epsilon]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]list", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", " ", 
    RowBox[{"\[Kappa]steps", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"\[Beta]", "=", "0"}], ",", " ", 
      RowBox[{"\[Beta]", " ", "\[LessEqual]", " ", "\[Pi]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Lambda]2list", " ", "=", " ", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nmax", "=", 
        RowBox[{"Length", "[", "erg", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", " ", 
         RowBox[{"n", "\[LessEqual]", "nmax"}], ",", " ", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"\[Lambda]2list", ",", " ", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"\[Lambda]list", "[", 
                RowBox[{"[", 
                 RowBox[{"n", ",", "1"}], "]"}], "]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Lambda]list", "[", 
                RowBox[{"[", 
                 RowBox[{"n", ",", "2"}], "]"}], "]"}], "2"], " ", "2", " ", 
              RowBox[{"Weight", "[", 
               RowBox[{
                RowBox[{"\[Theta]\[Infinity]", " ", "/.", " ", 
                 RowBox[{"erg", "[", 
                  RowBox[{"[", "n", "]"}], "]"}]}], ",", " ", "\[Gamma]", ",",
                 " ", "\[Beta]"}], "]"}]}], "]"}]}], "]"}], ";"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"int\[Lambda]2", " ", "=", " ", 
        RowBox[{"4", " ", "\[Pi]", " ", 
         FractionBox["\[Pi]", 
          RowBox[{"steps", " "}]], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"\[Lambda]2list", "[", 
            RowBox[{"[", "n", "]"}], "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Kappa]vol", " ", "=", " ", 
        FractionBox[
         SuperscriptBox["\[Epsilon]", "2"], "int\[Lambda]2"]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"\[Kappa]list", ",", " ", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", ",", " ", "\[Kappa]vol"}], "}"}]}], "]"}], ";", 
       " ", 
       RowBox[{"\[Beta]", "+=", " ", 
        FractionBox["\[Pi]", "\[Kappa]steps"]}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=."}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"p2", " ", "=", " ", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"\[Kappa]list", ",", " ", 
       RowBox[{"PlotJoined", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0.3", ",", "0"}], "]"}], ",", " ", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.667314564446063*^9, 3.667314578979103*^9}, {
  3.667314778590032*^9, 3.667314783384403*^9}, {3.66731554835293*^9, 
  3.667315579476486*^9}, {3.66731562656341*^9, 3.667315627289887*^9}, {
  3.667322425145885*^9, 3.667322428783062*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Compute", " ", 
    SubscriptBox["\[Kappa]", "vol"], " ", "taking", " ", "v", " ", "into", 
    " ", "account"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gamma", "=", "3"}], ";", " ", 
    RowBox[{"\[Gamma]", "=", 
     RowBox[{"N", "[", 
      RowBox[{"ArcCosh", "[", "gamma", "]"}], "]"}]}], ";", " ", 
    RowBox[{"\[Beta]", "=", "0"}], ";", " ", 
    RowBox[{"\[Epsilon]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]list", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";", " ", 
    RowBox[{"\[Kappa]steps", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"\[Beta]", "=", "0"}], ",", " ", 
      RowBox[{"\[Beta]", " ", "\[LessEqual]", " ", "\[Pi]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Lambda]2list", " ", "=", " ", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nmax", "=", 
        RowBox[{"Length", "[", "erg", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", " ", 
         RowBox[{"n", "\[LessEqual]", "nmax"}], ",", " ", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"\[Lambda]2list", ",", " ", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"\[Lambda]list", "[", 
                RowBox[{"[", 
                 RowBox[{"n", ",", "1"}], "]"}], "]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Lambda]list", "[", 
                RowBox[{"[", 
                 RowBox[{"n", ",", "2"}], "]"}], "]"}], "2"], " ", "2", " ", 
              RowBox[{"Weight", "[", 
               RowBox[{
                RowBox[{"\[Theta]\[Infinity]", " ", "/.", " ", 
                 RowBox[{"erg", "[", 
                  RowBox[{"[", "n", "]"}], "]"}]}], ",", " ", "\[Gamma]", ",",
                 " ", "\[Beta]"}], "]"}]}], "]"}]}], "]"}], ";"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"int\[Lambda]2", " ", "=", " ", 
        RowBox[{"4", " ", "\[Pi]", " ", 
         FractionBox["\[Pi]", 
          RowBox[{"steps", " "}]], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"\[Lambda]2list", "[", 
            RowBox[{"[", "n", "]"}], "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Kappa]vol", " ", "=", " ", 
        FractionBox[
         SuperscriptBox["\[Epsilon]", "2"], "int\[Lambda]2"]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"\[Kappa]list", ",", " ", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", ",", " ", "\[Kappa]vol"}], "}"}]}], "]"}], ";", 
       " ", 
       RowBox[{"\[Beta]", "+=", " ", 
        FractionBox["\[Pi]", "\[Kappa]steps"]}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=."}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p3", " ", "=", " ", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"\[Kappa]list", ",", " ", 
       RowBox[{"PlotJoined", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "0.3"}], "]"}], ",", " ", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.667315001102841*^9, 3.667315042901808*^9}, {
  3.667315635336727*^9, 3.6673156542914343`*^9}, {3.667322434283683*^9, 
  3.66732243831072*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"l1", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.003", "]"}], ",", " ", 
      RowBox[{"Dashing", "[", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", " ", "0.01"}], "}"}], "]"}], ",", " ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", 
            RowBox[{"8", " ", "\[Pi]"}]]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Pi]", ",", " ", 
           FractionBox["1", 
            RowBox[{"8", " ", "\[Pi]"}]]}], "}"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.3", ",", "0", ",", "0"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"\[Gamma]\",
FontSize->16]\)\!\(\*
StyleBox[\"=\",
FontSize->16]\)\!\(\*
StyleBox[\"1\",
FontSize->16]\)\>\"", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0.6", ",", "0.026"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0.3", ",", "0"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"\[Gamma]\",
FontSize->16]\)\!\(\*
StyleBox[\"=\",
FontSize->16]\)\!\(\*
StyleBox[\"2\",
FontSize->16]\)\>\"", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0.25", ",", "0.032"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g3", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0", ",", "0.3"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"\[Gamma]\",
FontSize->16]\)\!\(\*
StyleBox[\"=\",
FontSize->16]\)\!\(\*
StyleBox[\"3\",
FontSize->16]\)\>\"", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0.96", ",", "0.0345"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g4", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"\[Gamma]\",
FontSize->16]\)\!\(\*
StyleBox[\"=\",
FontSize->16]\)\!\(\*
StyleBox[\"\[Infinity]\",
FontSize->16]\)\>\"", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0.7", ",", "0.042"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
  "p1", ",", "p2", ",", " ", "p3", ",", " ", "p41", ",", " ", "p42", ",", " ",
    "g1", ",", "g2", ",", "g3", ",", "g4", ",", " ", "l1", ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Arrowheads", "[", "Automatic", "]"}]}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "0"}], "}"}]}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "3.4"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.046"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[\"\[Beta]\",
FontSize->18]\)\>\"", ",", " ", "\"\<\!\(\*
StyleBox[SubscriptBox[\"\[Kappa]\", \"vol\"],
FontSize->18]\)\!\(\*
StyleBox[\"/\",
FontSize->18]\)\!\(\*
StyleBox[SuperscriptBox[
StyleBox[\"\[Epsilon]\",
FontSize->18], \"2\"],
FontSize->18]\)\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "\"\<\!\(\*
StyleBox[\"0\",
FontSize->16]\)\>\""}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Pi]", "/", "4"}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[\"\[Pi]\", \"4\"],
FontSize->18]\)\>\""}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Pi]", "/", "2"}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[\"\[Pi]\", \"2\"],
FontSize->18]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"\[Pi]", "/", "4"}]}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[
RowBox[{\"3\", \"\[Pi]\"}], \"4\"],
FontSize->18]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Pi]", ",", " ", "\"\<\!\(\*
StyleBox[\"\[Pi]\",
FontSize->16]\)\>\""}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "\"\<\!\(\*
StyleBox[\"0\",
FontSize->16]\)\>\""}], "}"}], ",", "0.01", ",", " ", "0.02", ",", " ", 
        "0.03", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"8", " ", "\[Pi]"}]], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[\"1\", 
RowBox[{\"8\", \" \", \"\[Pi]\"}]],
FontSize->18]\)\>\""}], "}"}]}], "}"}]}], "}"}]}]}], "]"}]}], "Input"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.3, 0, 0], Thickness[0.005], LineBox[CompressedData["
1:eJxd02tIk2EUB/DN0jKF8ENN08hLNTFWdLEUrBVKuA8jM2s2ZZoyskytLLs4
y0oUU0TEklm2knn90kAKCcpIo6QIMxObOqelllu6eXnVzWnFg+fQGYzxY9v7
nud//q9fUka00onH4yn/vv99Lr8kIrPrIV2VeINQUNay7rH4f+vAtS/84zS+
zeT712Cj5WHWDu828vv34PS8evHarR/J/zvADjd53hXPTnK9LnDr14GU0Y3d
5Po94LsapVQWoCf36wNHnTHtfBdoIPc3govVIUXegkEyzxBe70Z2zhev72S+
H+Cjya8yinyGybwj4OBIflL4plEy/0+wpygixu73i5xnDLzgUXC4abOJnM8M
NnDtIanC3+S84+A3ve7bAoImyPkt4GPGupK0+xaShxXcFt1e0F5hJflMgve+
Hcvdop4keU2B6/a5X79VOUXym8bzN4oy+x9MkzxnMA+fI+dCq2ZIvhzmU3Je
ee8RR/KeBafxyxRWzSzJfw48kNkkkz6ZI/uYx3lGuqIaqufJfmw4Tywncdba
yL7sOM8HQfipGjvZ3wK4Zn9o2MvaBbJPB1igkwd71TvIfhfBhf6q7ZcbFsm+
l8C28irh58Ylsn/ewWU/v5NQuv4EmvUBPRFmKW7rRrN+8MFCLrfwogzN+oJO
fOqR79uDZv1xAqtTqm9/ikWzPqE7/XbfVH1Ds36tALv1tmYHydGsb+iI8pir
PXo0699KcI50+FJ+HJr1Ef3MJevCnj4066czeLzFJX0oHs36ihZeqzhb2o9m
/XXBfHYFnj6gQLM+o9Wm5mSzAc36vQrz0UoSKxPQrO/oNQp9fKQRzfq/Ghwu
SD3JJaLZ84BWddiPawfR7PlwBf8BXCipzA==
      "]]}}, {{}, {}, 
    {RGBColor[0, 0.3, 0], Thickness[0.005], LineBox[CompressedData["
1:eJw1lAs0VHkcx8cwM5RynGpnxJIig16qSSS/v7Q1OtmVzSODZokenrulVhFa
JuKoLW3N3Jl7jUcePSixUq2KaNKxCEnlVUnp4dFMMh7bnvOfe87/3HPP/d//
//f7fD/3bx4U5RlCp9FoId/G/3fNNTHgvLrqixzmW7FPV8/LBp7b+u4Rlea5
FILmW9wiPsvhQtVCAbWgEkqoCcHVIc37O9CbUzG5dFAOPUPSg8uNa6HjlmmK
3ivN/AfArW/e7/BMDpHJhWCw+BHoJccPlDZpvm+CkKy6QmGtHCZn+iUf4rSA
MX+2o32FZr1WyKkXzjK/IIeatu49b75vBy9TVKObpVm/A9yEbRlPEuRwggpx
91nUCUVb1lyN2avZ7znU+l9zbvCQg8feQbt6bhfYDq4bvsPT7N8DgpOXfFw4
csgQr003ZvfC8OMoF8exbFxPH1SbpsaRbdkQefRI/GOjl7CJuWVgd2k2ru8V
lBA9neLUbNgW/E9UuslrGC3XbXQNzMb19sP6Grpjst03rnytIFezN7CxRHIg
nZ6N6x8A/r7rl5xyKeAs3bhdbf4WphbXFqxwpnA/70BnB83zaTsJE4bHN5VZ
DMImUuGzNZLE/b2HyQ3WjQ8ZJHSpFGvDrD6AYVBY2A1Shvv9CDfCo3KzHGVw
75m+7SKbT5DPNJvX2ynF/Q8B00DkbZQkhZ97CjIj/hoCYUH8bckyKeYxDFVT
JqZnXhFQ66k4rjg3DKKLBonDuQTmMwLlaQ9iBBEErLn/LtFSPALrUmjGXBcC
8xqFrQmjn4RmBBTY6x9OkozCseAsdT2LwPw+g3PaVXrfVwlwipfuf0F8Bs9y
hbu2UoJ5KqHNJisyYEwCJ0x+CneQKcHBS1isr01gviqwOGTFsphLwERmdMhZ
UgXTlYKAv20IzPsLiFwzl7z8gYAIrdOBw9QXKPQIdWjZRWD+Y2CUYbnkroiA
7v1lPu7yMfhwNi+JdpHAeXyFG+ON1somArb1t3oU5XwFq1ViW84YgfMZhwPh
K6RKMynU+KrcGHnjwGXnW9vypTgvNfQ4u4aFRkuB18B2/SVfDfd0m02Cz0tx
fhNwckNb4NtqKeSvd3C6fWECmJXsWY/6pTjPSfCru8J7oy8Ddqkfz6hwEhpD
e8pNV2rynQJhVeaUv7cM0hbGLYspmoK4PtH0n7GavKchtu6E/TVCBuNZMqvm
4mmQi+b1l9+S4fxpKDY8RnD+uQwq/th56jtvGuJvrg72UcuwDzQk4DkqRjgk
fHIayqhtp6Ei0ngwjEdiP7SQXUJZyH0PEqxUiWm/+Wih2PRDCnoYiX3RQpy5
xYHcZBKEJYaiBR1ayMs6b9RRSmJ/6GjQ0+A6lJEg3pNzrNGXjtq9xSwnBYl9
oqMrL14e5HWR0GK+KiHuKR3ZCXLO2o2Q2C9tRNC0h3kMCmY+qzli46eN3JS5
Wnw2hX3TRjNcYxZEcCnYmLX9945ObaQH9KPFaynsnw56EFBmzOBTEO/++oBI
oINeP7pYl+RNYR91kPqoco7lLgrKmQd/Xf1cBx1WVgWMRlPYTwYyFfveHYqj
4GM1M7LPn4FS7Dim5qkU9pWB1iREz009TYFV7Ll9p14w0EhEEcNaSmF/mejh
7IY5rHwKhCu5u50DmWiy4Z655WUK+8xEm51LHqdcp0A8WBn8vouJhK2bT9re
pLDfLKSe6RfHuUtBS56bULKThSQGfik/1lHYdxZSnWL5/vuQghmBnf78HhY6
080NlTZS2H9ddOayf39FMwWu7LAdKqEuErlPtZq1Uvh/0EUN+obKJ20UxDWp
vfJ6ddHyRLPm7nbNeaWHvGaobto/oeA/H1bjjQ==
      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 0.3], Thickness[0.005], LineBox[CompressedData["
1:eJw1lAs01Fkcx2e8i5Ko8ZhZrw15VR5Fsb8bJe2uUutVLGJlIqVIu8n28iic
tmy0/xkz//+MN+0u6UF7hEh5VKhEISlvU2iayGvt2Tv3nHvuuefe+7u/3/f7
uVc/6PDuEBkajRay0P8bpc1xtl/FQi8LtI0ZaZUrKDj/V2XbZV3pvBgihyd0
qlhZkHvHwJfUKwPLzG2Kt7Wl61Ug4+CWFbUyC3rGMmPW6NTC4oR8mw/LpPsf
gqiyqYO1OAsOxeeDqlET7DRJKhTRpeebwZyesNVlUgizynvjj2u2wq5bqelK
IiGO9wymfYuJpT1CqHn+mj3AagPj6+aqZi1CHL8dNl62GzOpEkIyGeLmbfgS
fHVVGxquCfF9nVD+OFRSnyEE9wMj6x6YdIPbjpim53FCfH8PsGbL+9P2CSGV
sEvRYbyB24NL8zmbpfn0QoR7o2MsayHer7FxT7XewmDT5PEysQDn9w5suG3i
R3UC2BV893AKsw9O+71wtf5dgPPth9/W2k8H7RGArSs9yFl3AGLDOB59mgKc
/yDU9QrmA1oo0LTY4jGtPwSsn8Cq6CyF6xmG8gv3t46aUzCjluRS+vUIZPRp
67IFJK5vFMTBnSX23XzoltTbhRuLwCStIq9anY/rfQ9nGfoP7rrw4N4rFTND
0w9gdMvuxtK4TFz/GFTEqNWgCi780JN3MSJjDKxuMs+JlnCxHuPAZKt9PxbN
gdrd9Un1V8dB2atevkRCYH0mIG6wOvRaOgHr7w+fXkVMQJrEOslzN4H1+ggl
qanqO8wIyNugcuIM5yMc25E808EisH5ieGHnGHPAiADNQouoLq4YZJm8cK3N
BNbzE2SrNx5hhBGQzNx50J73CaycX597yyOwvhIYqEWdRzsImLkYGZLOl0BB
tHb4Jm0O1vszMNhxM2v8ORBBT/MfJz+Dhp9XS2kWB+s/CZ1Rv55PHuLA66hS
bzfBJPhbFUU+sORiP6ZAbSp9vuIoF3b1P3MvEE6BSu53juIbXOzPF8h9bBfI
+MSFGh/JdvnsL2CqtjlhwioT+zUNsdscXUMPZYJtI8N5X840OPkWfAzNy8T+
zUC3qWBuoisTchztHSpyZ0BHw+eq6nIe9nMWRHXV9EZnHjCK99pq5c9C/aph
7vooHvZ3Dv5ccjBoP8WDCwYnLY8VzMEmj7UvDjdK/Z6HFGt16wNiHny5wjNu
KZyH7OMezWwdPvafhooGRirjER9unQu4tNKLhqI1DE61BvMxDzTUx3O/vz+B
Dx8cxlJr22hoYJ4T7JnDx3zQ0bf3xteV1PDBWHL6wlFvOopS6pJP7eFjXuio
jRdeLJnmQ+Dfaol67XSkcdKJTl9JYn5k0JXYDY/KLUkg2MKzj31kUGKt7WdL
FxLzJIOKfow+EeFHQqu+9amTHTKo29vt2JkjJOZLFs09d7KJSSBB+VVNrOle
WWTCfu/g9QeJeZNFOjKlPmaFJGy54vFz+0tZVH2QQc7dITF/cmi9Stmp9gYS
4tz6ohN95VC+08PGqg4S8yiHDN8ZVN4dIOGmQswRm045xFYdUuoQk5hPedTf
+3QomUbB+0qFQ71+8mhUeGK/owKFeZVHT+5szEhUpsD4l6thl7rk0aQ9s4u9
jML8KiCxp21YvwYFgVYmod/4KyB3gdFGuhaFeVZAUw1WWv8wKSBGyoJHuxWQ
5ere7BV6FOZbEQUYMd2WG1LQmr09kBOgiJ7cy/K4vorCvCuitwMzzRJjChb7
v/Rz7VFErIypgp7VFOZfCYkuJRKRZhQ4M8L3SAKVUG5hjnnewn/z/3tQQill
yXXxFhScbJ72zH6jhAZvmuUuspT+V4vQVxObRLYL838BGZXmTQ==
      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 0], Thickness[0.006], LineBox[CompressedData["
1:eJwV1Xs01FkcAHAmTd5lt7SHrDxTKCqPKF+D0TakDKWlPIppK2GRJFuePcha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      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 0], Thickness[0.006], LineBox[CompressedData["
1:eJwV2Hc8lW0YB/Czz0HKipYoLUKRLV13SSRKpUFlJGWVklBGScjem3NOdinZ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      "]]}}, 
   {RGBColor[0.3, 0, 0], 
    InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"\[Gamma]\\\",\\nFontSize->16]\\)\\!\
\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\"1\\\",\
\\nFontSize->16]\\)\"\>", {0.6, 0.026}]}, 
   {RGBColor[0, 0.3, 0], 
    InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"\[Gamma]\\\",\\nFontSize->16]\\)\\!\
\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\"2\\\",\
\\nFontSize->16]\\)\"\>", {0.25, 0.032}]}, 
   {RGBColor[0, 0, 0.3], 
    InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"\[Gamma]\\\",\\nFontSize->16]\\)\\!\
\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\"3\\\",\
\\nFontSize->16]\\)\"\>", {0.96, 0.0345}]}, 
   {RGBColor[0, 0, 0], 
    InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"\[Gamma]\\\",\\nFontSize->16]\\)\\!\
\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Infinity]\\\",\\nFontSize->16]\\)\"\>", {0.7, 0.042}]}, 
   {Thickness[0.003], Dashing[{0.01, 0.01}], 
    LineBox[NCache[{{0, Rational[1, 8]/Pi}, {Pi, Rational[1, 8]/Pi}}, {{
       0, 0.039788735772973836`}, {3.141592653589793, 
       0.039788735772973836`}}]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Beta]\\\",\\nFontSize->18]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"\[Kappa]\\\", \
\\\"vol\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"/\\\",\\nFontSize->\
18]\\)\\!\\(\\*\\nStyleBox[SuperscriptBox[\\n  \
StyleBox[\\\"\[Epsilon]\\\",\\nFontSize->18], \
\\\"2\\\"],\\nFontSize->18]\\)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Arrowheads[Automatic],
  PlotRange->{{0, 3.4}, {0, 0.046}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{{{0, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"0\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {
      NCache[Rational[1, 4] Pi, 0.7853981633974483], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\\"\[Pi]\\\", \
\\\"4\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\\"\[Pi]\\\", \
\\\"2\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Rational[3, 4] Pi, 2.356194490192345], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\n  RowBox[{\\\"3\\\", \\\"\[Pi]\\\
\"}], \\\"4\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Pi, 3.141592653589793], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"\[Pi]\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}}, {{0, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"0\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {0.01, 
      FormBox["0.01`", TraditionalForm]}, {0.02, 
      FormBox["0.02`", TraditionalForm]}, {0.03, 
      FormBox["0.03`", TraditionalForm]}, {
      NCache[Rational[1, 8]/Pi, 0.039788735772973836`], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\\"1\\\", \\n  RowBox[{\\\"8\\\", \
\\\" \\\", \\\"\[Pi]\\\"}]],\\nFontSize->18]\\)\"", 
       TraditionalForm]}}}]], "Output",
 CellChangeTimes->{3.66741367540991*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"l1", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.003", "]"}], ",", " ", 
      RowBox[{"Dashing", "[", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", " ", "0.01"}], "}"}], "]"}], ",", " ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", 
            RowBox[{"8", " ", "\[Pi]"}]]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Pi]", ",", " ", 
           FractionBox["1", 
            RowBox[{"8", " ", "\[Pi]"}]]}], "}"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.3", ",", "0", ",", "0"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"\[Gamma]\",
FontSize->16]\)\!\(\*
StyleBox[\"=\",
FontSize->16]\)\!\(\*
StyleBox[\"1\",
FontSize->16]\)\>\"", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0.6", ",", "0.026"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0.3", ",", "0"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"\[Gamma]\",
FontSize->16]\)\!\(\*
StyleBox[\"=\",
FontSize->16]\)\!\(\*
StyleBox[\"2\",
FontSize->16]\)\>\"", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0.25", ",", "0.032"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g3", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0", ",", "0.3"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"\[Gamma]\",
FontSize->16]\)\!\(\*
StyleBox[\"=\",
FontSize->16]\)\!\(\*
StyleBox[\"3\",
FontSize->16]\)\>\"", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0.8", ",", "0.037"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
  "p1", ",", "p2", ",", " ", "p3", ",", " ", "g1", ",", "g2", ",", "g3", ",", 
   "l1", ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Arrowheads", "[", "Automatic", "]"}]}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "0"}], "}"}]}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "3.4"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.046"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[\"\[Beta]\",
FontSize->18]\)\>\"", ",", " ", "\"\<\!\(\*
StyleBox[SubscriptBox[\"\[Kappa]\", \"vol\"],
FontSize->18]\)\!\(\*
StyleBox[\"/\",
FontSize->18]\)\!\(\*
StyleBox[SuperscriptBox[
StyleBox[\"\[Epsilon]\",
FontSize->18], \"2\"],
FontSize->18]\)\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "\"\<\!\(\*
StyleBox[\"0\",
FontSize->16]\)\>\""}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Pi]", "/", "4"}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[\"\[Pi]\", \"4\"],
FontSize->18]\)\>\""}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Pi]", "/", "2"}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[\"\[Pi]\", \"2\"],
FontSize->18]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"\[Pi]", "/", "4"}]}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[
RowBox[{\"3\", \"\[Pi]\"}], \"4\"],
FontSize->18]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Pi]", ",", " ", "\"\<\!\(\*
StyleBox[\"\[Pi]\",
FontSize->16]\)\>\""}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "\"\<\!\(\*
StyleBox[\"0\",
FontSize->16]\)\>\""}], "}"}], ",", "0.01", ",", " ", "0.02", ",", " ", 
        "0.03", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"8", " ", "\[Pi]"}]], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[\"1\", 
RowBox[{\"8\", \" \", \"\[Pi]\"}]],
FontSize->18]\)\>\""}], "}"}]}], "}"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6673144285333776`*^9, 3.667314431433443*^9}, {
  3.6673148158922453`*^9, 3.6673148868218117`*^9}, {3.6673149448443317`*^9, 
  3.6673149450716248`*^9}, {3.66731501943894*^9, 3.667315022749345*^9}, {
  3.667315071653111*^9, 3.667315130225865*^9}, {3.66731516188944*^9, 
  3.667315322967256*^9}, {3.667315353422991*^9, 3.667315411620743*^9}, {
  3.667315523973112*^9, 3.667315525266954*^9}, {3.667315563384643*^9, 
  3.6673155646399937`*^9}, {3.667317711828753*^9, 3.667317717816873*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.3, 0, 0], Thickness[0.005], LineBox[CompressedData["
1:eJxd02tIk2EUB/DN0jKF8ENN08hLNTFWdLEUrBVKuA8jM2s2ZZoyskytLLs4
y0oUU0TEklm2knn90kAKCcpIo6QIMxObOqelllu6eXnVzWnFg+fQGYzxY9v7
nud//q9fUka00onH4yn/vv99Lr8kIrPrIV2VeINQUNay7rH4f+vAtS/84zS+
zeT712Cj5WHWDu828vv34PS8evHarR/J/zvADjd53hXPTnK9LnDr14GU0Y3d
5Po94LsapVQWoCf36wNHnTHtfBdoIPc3govVIUXegkEyzxBe70Z2zhev72S+
H+Cjya8yinyGybwj4OBIflL4plEy/0+wpygixu73i5xnDLzgUXC4abOJnM8M
NnDtIanC3+S84+A3ve7bAoImyPkt4GPGupK0+xaShxXcFt1e0F5hJflMgve+
Hcvdop4keU2B6/a5X79VOUXym8bzN4oy+x9MkzxnMA+fI+dCq2ZIvhzmU3Je
ee8RR/KeBafxyxRWzSzJfw48kNkkkz6ZI/uYx3lGuqIaqufJfmw4Tywncdba
yL7sOM8HQfipGjvZ3wK4Zn9o2MvaBbJPB1igkwd71TvIfhfBhf6q7ZcbFsm+
l8C28irh58Ylsn/ewWU/v5NQuv4EmvUBPRFmKW7rRrN+8MFCLrfwogzN+oJO
fOqR79uDZv1xAqtTqm9/ikWzPqE7/XbfVH1Ds36tALv1tmYHydGsb+iI8pir
PXo0699KcI50+FJ+HJr1Ef3MJevCnj4066czeLzFJX0oHs36ihZeqzhb2o9m
/XXBfHYFnj6gQLM+o9Wm5mSzAc36vQrz0UoSKxPQrO/oNQp9fKQRzfq/Ghwu
SD3JJaLZ84BWddiPawfR7PlwBf8BXCipzA==
      "]]}}, {{}, {}, 
    {RGBColor[0, 0.3, 0], Thickness[0.005], LineBox[CompressedData["
1:eJw1lAs0VHkcx8cwM5RynGpnxJIig16qSSS/v7Q1OtmVzSODZokenrulVhFa
JuKoLW3N3Jl7jUcePSixUq2KaNKxCEnlVUnp4dFMMh7bnvOfe87/3HPP/d//
//f7fD/3bx4U5RlCp9FoId/G/3fNNTHgvLrqixzmW7FPV8/LBp7b+u4Rlea5
FILmW9wiPsvhQtVCAbWgEkqoCcHVIc37O9CbUzG5dFAOPUPSg8uNa6HjlmmK
3ivN/AfArW/e7/BMDpHJhWCw+BHoJccPlDZpvm+CkKy6QmGtHCZn+iUf4rSA
MX+2o32FZr1WyKkXzjK/IIeatu49b75vBy9TVKObpVm/A9yEbRlPEuRwggpx
91nUCUVb1lyN2avZ7znU+l9zbvCQg8feQbt6bhfYDq4bvsPT7N8DgpOXfFw4
csgQr003ZvfC8OMoF8exbFxPH1SbpsaRbdkQefRI/GOjl7CJuWVgd2k2ru8V
lBA9neLUbNgW/E9UuslrGC3XbXQNzMb19sP6Grpjst03rnytIFezN7CxRHIg
nZ6N6x8A/r7rl5xyKeAs3bhdbf4WphbXFqxwpnA/70BnB83zaTsJE4bHN5VZ
DMImUuGzNZLE/b2HyQ3WjQ8ZJHSpFGvDrD6AYVBY2A1Shvv9CDfCo3KzHGVw
75m+7SKbT5DPNJvX2ynF/Q8B00DkbZQkhZ97CjIj/hoCYUH8bckyKeYxDFVT
JqZnXhFQ66k4rjg3DKKLBonDuQTmMwLlaQ9iBBEErLn/LtFSPALrUmjGXBcC
8xqFrQmjn4RmBBTY6x9OkozCseAsdT2LwPw+g3PaVXrfVwlwipfuf0F8Bs9y
hbu2UoJ5KqHNJisyYEwCJ0x+CneQKcHBS1isr01gviqwOGTFsphLwERmdMhZ
UgXTlYKAv20IzPsLiFwzl7z8gYAIrdOBw9QXKPQIdWjZRWD+Y2CUYbnkroiA
7v1lPu7yMfhwNi+JdpHAeXyFG+ON1somArb1t3oU5XwFq1ViW84YgfMZhwPh
K6RKMynU+KrcGHnjwGXnW9vypTgvNfQ4u4aFRkuB18B2/SVfDfd0m02Cz0tx
fhNwckNb4NtqKeSvd3C6fWECmJXsWY/6pTjPSfCru8J7oy8Ddqkfz6hwEhpD
e8pNV2rynQJhVeaUv7cM0hbGLYspmoK4PtH0n7GavKchtu6E/TVCBuNZMqvm
4mmQi+b1l9+S4fxpKDY8RnD+uQwq/th56jtvGuJvrg72UcuwDzQk4DkqRjgk
fHIayqhtp6Ei0ngwjEdiP7SQXUJZyH0PEqxUiWm/+Wih2PRDCnoYiX3RQpy5
xYHcZBKEJYaiBR1ayMs6b9RRSmJ/6GjQ0+A6lJEg3pNzrNGXjtq9xSwnBYl9
oqMrL14e5HWR0GK+KiHuKR3ZCXLO2o2Q2C9tRNC0h3kMCmY+qzli46eN3JS5
Wnw2hX3TRjNcYxZEcCnYmLX9945ObaQH9KPFaynsnw56EFBmzOBTEO/++oBI
oINeP7pYl+RNYR91kPqoco7lLgrKmQd/Xf1cBx1WVgWMRlPYTwYyFfveHYqj
4GM1M7LPn4FS7Dim5qkU9pWB1iREz009TYFV7Ll9p14w0EhEEcNaSmF/mejh
7IY5rHwKhCu5u50DmWiy4Z655WUK+8xEm51LHqdcp0A8WBn8vouJhK2bT9re
pLDfLKSe6RfHuUtBS56bULKThSQGfik/1lHYdxZSnWL5/vuQghmBnf78HhY6
080NlTZS2H9ddOayf39FMwWu7LAdKqEuErlPtZq1Uvh/0EUN+obKJ20UxDWp
vfJ6ddHyRLPm7nbNeaWHvGaobto/oeA/H1bjjQ==
      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 0.3], Thickness[0.005], LineBox[CompressedData["
1:eJw1lAs01Fkcx2e8i5Ko8ZhZrw15VR5Fsb8bJe2uUutVLGJlIqVIu8n28iic
tmy0/xkz//+MN+0u6UF7hEh5VKhEISlvU2iayGvt2Tv3nHvuuefe+7u/3/f7
uVc/6PDuEBkajRay0P8bpc1xtl/FQi8LtI0ZaZUrKDj/V2XbZV3pvBgihyd0
qlhZkHvHwJfUKwPLzG2Kt7Wl61Ug4+CWFbUyC3rGMmPW6NTC4oR8mw/LpPsf
gqiyqYO1OAsOxeeDqlET7DRJKhTRpeebwZyesNVlUgizynvjj2u2wq5bqelK
IiGO9wymfYuJpT1CqHn+mj3AagPj6+aqZi1CHL8dNl62GzOpEkIyGeLmbfgS
fHVVGxquCfF9nVD+OFRSnyEE9wMj6x6YdIPbjpim53FCfH8PsGbL+9P2CSGV
sEvRYbyB24NL8zmbpfn0QoR7o2MsayHer7FxT7XewmDT5PEysQDn9w5suG3i
R3UC2BV893AKsw9O+71wtf5dgPPth9/W2k8H7RGArSs9yFl3AGLDOB59mgKc
/yDU9QrmA1oo0LTY4jGtPwSsn8Cq6CyF6xmG8gv3t46aUzCjluRS+vUIZPRp
67IFJK5vFMTBnSX23XzoltTbhRuLwCStIq9anY/rfQ9nGfoP7rrw4N4rFTND
0w9gdMvuxtK4TFz/GFTEqNWgCi780JN3MSJjDKxuMs+JlnCxHuPAZKt9PxbN
gdrd9Un1V8dB2atevkRCYH0mIG6wOvRaOgHr7w+fXkVMQJrEOslzN4H1+ggl
qanqO8wIyNugcuIM5yMc25E808EisH5ieGHnGHPAiADNQouoLq4YZJm8cK3N
BNbzE2SrNx5hhBGQzNx50J73CaycX597yyOwvhIYqEWdRzsImLkYGZLOl0BB
tHb4Jm0O1vszMNhxM2v8ORBBT/MfJz+Dhp9XS2kWB+s/CZ1Rv55PHuLA66hS
bzfBJPhbFUU+sORiP6ZAbSp9vuIoF3b1P3MvEE6BSu53juIbXOzPF8h9bBfI
+MSFGh/JdvnsL2CqtjlhwioT+zUNsdscXUMPZYJtI8N5X840OPkWfAzNy8T+
zUC3qWBuoisTchztHSpyZ0BHw+eq6nIe9nMWRHXV9EZnHjCK99pq5c9C/aph
7vooHvZ3Dv5ccjBoP8WDCwYnLY8VzMEmj7UvDjdK/Z6HFGt16wNiHny5wjNu
KZyH7OMezWwdPvafhooGRirjER9unQu4tNKLhqI1DE61BvMxDzTUx3O/vz+B
Dx8cxlJr22hoYJ4T7JnDx3zQ0bf3xteV1PDBWHL6wlFvOopS6pJP7eFjXuio
jRdeLJnmQ+Dfaol67XSkcdKJTl9JYn5k0JXYDY/KLUkg2MKzj31kUGKt7WdL
FxLzJIOKfow+EeFHQqu+9amTHTKo29vt2JkjJOZLFs09d7KJSSBB+VVNrOle
WWTCfu/g9QeJeZNFOjKlPmaFJGy54vFz+0tZVH2QQc7dITF/cmi9Stmp9gYS
4tz6ohN95VC+08PGqg4S8yiHDN8ZVN4dIOGmQswRm045xFYdUuoQk5hPedTf
+3QomUbB+0qFQ71+8mhUeGK/owKFeZVHT+5szEhUpsD4l6thl7rk0aQ9s4u9
jML8KiCxp21YvwYFgVYmod/4KyB3gdFGuhaFeVZAUw1WWv8wKSBGyoJHuxWQ
5ere7BV6FOZbEQUYMd2WG1LQmr09kBOgiJ7cy/K4vorCvCuitwMzzRJjChb7
v/Rz7VFErIypgp7VFOZfCYkuJRKRZhQ4M8L3SAKVUG5hjnnewn/z/3tQQill
yXXxFhScbJ72zH6jhAZvmuUuspT+V4vQVxObRLYL838BGZXmTQ==
      "]]}}, 
   {RGBColor[0.3, 0, 0], 
    InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"\[Gamma]\\\",\\nFontSize->16]\\)\\!\
\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\"1\\\",\
\\nFontSize->16]\\)\"\>", {0.6, 0.026}]}, 
   {RGBColor[0, 0.3, 0], 
    InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"\[Gamma]\\\",\\nFontSize->16]\\)\\!\
\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\"2\\\",\
\\nFontSize->16]\\)\"\>", {0.25, 0.032}]}, 
   {RGBColor[0, 0, 0.3], 
    InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"\[Gamma]\\\",\\nFontSize->16]\\)\\!\
\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\"3\\\",\
\\nFontSize->16]\\)\"\>", {0.8, 0.037}]}, 
   {Thickness[0.003], Dashing[{0.01, 0.01}], 
    LineBox[
     NCache[{{0, Rational[1, 8]/Pi}, {Pi, Rational[1, 8]/Pi}}, {{
       0, 0.039788735772973836`}, {3.141592653589793, 
       0.039788735772973836`}}]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Beta]\\\",\\nFontSize->18]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"\[Kappa]\\\", \
\\\"vol\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"/\\\",\\nFontSize->\
18]\\)\\!\\(\\*\\nStyleBox[SuperscriptBox[\\n  \
StyleBox[\\\"\[Epsilon]\\\",\\nFontSize->18], \
\\\"2\\\"],\\nFontSize->18]\\)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Arrowheads[Automatic],
  PlotRange->{{0, 3.4}, {0, 0.046}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{{{0, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"0\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {
      NCache[Rational[1, 4] Pi, 0.7853981633974483], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\\"\[Pi]\\\", \
\\\"4\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\\"\[Pi]\\\", \
\\\"2\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Rational[3, 4] Pi, 2.356194490192345], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\n  RowBox[{\\\"3\\\", \\\"\[Pi]\\\
\"}], \\\"4\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Pi, 3.141592653589793], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"\[Pi]\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}}, {{0, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"0\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {0.01, 
      FormBox["0.01`", TraditionalForm]}, {0.02, 
      FormBox["0.02`", TraditionalForm]}, {0.03, 
      FormBox["0.03`", TraditionalForm]}, {
      NCache[Rational[1, 8]/Pi, 0.039788735772973836`], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\\"1\\\", \\n  RowBox[{\\\"8\\\", \
\\\" \\\", \\\"\[Pi]\\\"}]],\\nFontSize->18]\\)\"", 
       TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.667314431888648*^9, {3.6673148175974483`*^9, 3.667314887271398*^9}, {
   3.667314920859263*^9, 3.667314970162403*^9}, {3.6673150237001963`*^9, 
   3.6673151056277647`*^9}, {3.667315154632*^9, 3.6673151802692223`*^9}, {
   3.6673152224550543`*^9, 3.667315412042226*^9}, 3.667315525819805*^9, 
   3.6673155665914793`*^9, {3.667315649382896*^9, 3.667315681726409*^9}, {
   3.6673177049605494`*^9, 3.667317718480521*^9}, 3.667322379645653*^9, 
   3.6673224465217133`*^9, 3.6674136806836357`*^9}]
}, Open  ]]
},
WindowSize->{1038, 847},
WindowMargins->{{106, Automatic}, {Automatic, 0}},
PrintingCopies->5,
PrintingPageRange->{1, Automatic},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 6, \
2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1176, 27, 110, "Input"],
Cell[1758, 51, 12606, 175, 33, "Output"],
Cell[14367, 228, 2858, 44, 47, "Message"]
}, Open  ]],
Cell[17240, 275, 525, 9, 39, "Text"],
Cell[17768, 286, 1101, 23, 58, "Input"],
Cell[18872, 311, 701, 17, 53, "Input"],
Cell[19576, 330, 1000, 21, 53, "Input"],
Cell[CellGroupData[{
Cell[20601, 355, 685, 22, 91, "Input"],
Cell[21289, 379, 2614, 37, 33, "Output"],
Cell[23906, 418, 2614, 37, 33, "Output"],
Cell[26523, 457, 2614, 37, 33, "Output"]
}, Open  ]],
Cell[29152, 497, 143, 3, 33, "Input"],
Cell[29298, 502, 366, 6, 39, "Text"],
Cell[CellGroupData[{
Cell[29689, 512, 468, 11, 72, "Input"],
Cell[30160, 525, 1117, 15, 33, "Output"],
Cell[31280, 542, 1119, 15, 33, "Output"],
Cell[32402, 559, 1119, 15, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33558, 579, 311, 9, 70, "Input"],
Cell[33872, 590, 423, 6, 33, "Output"]
}, Open  ]],
Cell[34310, 599, 1221, 26, 76, "Input"],
Cell[CellGroupData[{
Cell[35556, 629, 7539, 178, 429, "Input"],
Cell[43098, 809, 23459, 383, 307, "Output"],
Cell[66560, 1194, 22692, 371, 291, "Output"],
Cell[89255, 1567, 22829, 373, 289, "Output"]
}, Open  ]],
Cell[112099, 1943, 92, 1, 33, "Input"],
Cell[CellGroupData[{
Cell[112216, 1948, 1953, 48, 129, "Input"],
Cell[114172, 1998, 2959, 54, 282, "Output"],
Cell[117134, 2054, 18206, 304, 305, "Output"]
}, Open  ]],
Cell[135355, 2361, 1160, 32, 91, "Input"],
Cell[CellGroupData[{
Cell[136540, 2397, 2603, 65, 331, "Input"],
Cell[139146, 2464, 597, 9, 33, "Output"],
Cell[139746, 2475, 655, 11, 37, "Output"],
Cell[140404, 2488, 655, 11, 37, "Output"],
Cell[141062, 2501, 600, 9, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141699, 2515, 110, 2, 33, "Input"],
Cell[141812, 2519, 142, 2, 33, "Output"]
}, Open  ]],
Cell[141969, 2524, 2299, 60, 148, "Input"],
Cell[CellGroupData[{
Cell[144293, 2588, 933, 24, 120, "Input"],
Cell[145229, 2614, 448, 7, 33, "Output"]
}, Open  ]],
Cell[145692, 2624, 4022, 96, 367, "Input"],
Cell[149717, 2722, 3920, 95, 386, "Input"],
Cell[153640, 2819, 3801, 93, 367, "Input"],
Cell[CellGroupData[{
Cell[157466, 2916, 5164, 166, 345, "Input"],
Cell[162633, 3084, 28159, 485, 356, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190829, 3574, 5103, 155, 325, "Input"],
Cell[195935, 3731, 8415, 159, 356, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/surface3.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    136590,       2851]
NotebookOptionsPosition[    133908,       2763]
NotebookOutlinePosition[    134419,       2783]
CellTagsIndexPosition[    134376,       2780]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Sph\[ADoubleDot]risch", " ", "symmetrischer", " ", "Kollaps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Remove", "[", "\"\<collapse`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "3", 
     "\[RightDoubleBracket]"}], ".", 
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}], ".", 
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
   RowBox[{"<<", "Dropbox/aarbeit/dgc/anc/collapse.m"}]}]}]], "Input",
 CellChangeTimes->{{3.6633320469466953`*^9, 3.663332056205863*^9}, {
   3.663357178485684*^9, 3.6633571865859613`*^9}, {3.664336386980777*^9, 
   3.664336388925846*^9}, {3.665315907251965*^9, 3.665315907567534*^9}, {
   3.6653160494152393`*^9, 3.665316057383411*^9}, {3.665373806368655*^9, 
   3.6653738065638733`*^9}, 3.66763808647015*^9, {3.667725936358533*^9, 
   3.667725967085311*^9}, 3.6677260018029346`*^9}],

Cell[BoxData[
 RowBox[{"24", ".", "3", ".", "2016"}]], "Output",
 CellChangeTimes->{{3.6677260438783493`*^9, 3.667726059062358*^9}, {
   3.667727263967209*^9, 3.667727291625617*^9}, 3.667727432732058*^9, 
   3.6677425585758047`*^9, 3.6677425913256607`*^9, {3.667742623595152*^9, 
   3.667742641247326*^9}, 3.6677433873986397`*^9, 3.667743472525811*^9, 
   3.6677435859696083`*^9, 3.667743621268508*^9, 3.6677436550376043`*^9, 
   3.66774369727675*^9, 3.667743735429264*^9, 3.667743803827094*^9, {
   3.667743893460589*^9, 3.667743943222354*^9}, 3.667745030979559*^9, 
   3.667745067282667*^9, 3.667745100852598*^9, {3.667745161994598*^9, 
   3.667745180777746*^9}, {3.6677452529835653`*^9, 3.667745281702107*^9}, 
   3.667745324206781*^9, 3.667745356542838*^9, 3.667745831225665*^9, {
   3.667746069993752*^9, 3.6677461042091703`*^9}, 3.667746137495026*^9, {
   3.667746182033359*^9, 3.667746297611019*^9}, 3.667746378199856*^9, 
   3.667746623071835*^9, 3.667746680728744*^9, {3.667746930033119*^9, 
   3.6677469516695833`*^9}, 3.6677470055138597`*^9, 3.667747080966866*^9, 
   3.667747136202623*^9, 3.6677471809394903`*^9, 3.667747228814602*^9, 
   3.667747285251541*^9, 3.6677473949264383`*^9, 3.6677508453339863`*^9, 
   3.667750916322991*^9, 3.6677509836140738`*^9, 3.6677510576053057`*^9, 
   3.667751160227708*^9, 3.667763656449421*^9, 3.667763688690022*^9, 
   3.66776372404349*^9, 3.6677637605789337`*^9, 3.667763795032967*^9, 
   3.667763839720601*^9, 3.6677638778896847`*^9, 3.6677639139103622`*^9, 
   3.6677639507625437`*^9, 3.6677639891330223`*^9, {3.667764057872402*^9, 
   3.667764083940984*^9}, 3.66776418885538*^9, 3.6677642629408417`*^9, 
   3.667764371667802*^9, 3.667764611838562*^9, 3.6677646781100597`*^9, 
   3.667764751667509*^9, 3.66776486192717*^9, 3.6677649225662127`*^9, 
   3.667764961553603*^9, 3.66776500532349*^9, 3.667769076344776*^9, {
   3.6678139229706993`*^9, 3.667813948297758*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "ifun"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Inverse functions are being used by \
\[NoBreak]\\!\\(Solve\\)\[NoBreak], so some solutions may not be found; use \
Reduce for complete solution information. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Solve\\\", ButtonNote -> \\\"Solve::ifun\\\"]\\)\"\
\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.667726043875465*^9, 3.667726059059608*^9}, {
   3.667727264429585*^9, 3.66772729212363*^9}, 3.667727433177805*^9, 
   3.6677425585467167`*^9, 3.667742591715905*^9, {3.6677426239895163`*^9, 
   3.667742641658147*^9}, 3.6677433878266563`*^9, 3.667743472969267*^9, 
   3.6677435864263077`*^9, 3.667743621683569*^9, 3.6677436554477253`*^9, 
   3.667743697677641*^9, 3.6677437358654537`*^9, 3.667743804248047*^9, {
   3.667743893872452*^9, 3.667743943650463*^9}, 3.6677450313843822`*^9, 
   3.667745067691798*^9, 3.667745101281576*^9, {3.667745162413978*^9, 
   3.6677451812189617`*^9}, {3.6677452533978853`*^9, 3.667745282174382*^9}, 
   3.667745324617592*^9, 3.667745356957548*^9, 3.667745831689539*^9, {
   3.667746070479355*^9, 3.667746104659086*^9}, 3.667746137951365*^9, {
   3.6677461824997797`*^9, 3.667746298259962*^9}, 3.667746378673067*^9, 
   3.66774662354323*^9, 3.667746681221849*^9, {3.6677469305862627`*^9, 
   3.667746952286886*^9}, 3.667747006047695*^9, 3.667747081496725*^9, 
   3.667747136668796*^9, 3.667747181443524*^9, 3.667747229460691*^9, 
   3.667747285697763*^9, 3.667747395431261*^9, 3.667750845779043*^9, 
   3.667750916740718*^9, 3.667750984040659*^9, 3.6677510580415373`*^9, 
   3.6677511606917553`*^9, 3.667763656443625*^9, 3.667763689140051*^9, 
   3.667763724558856*^9, 3.667763761010269*^9, 3.66776379544171*^9, 
   3.667763840147483*^9, 3.6677638783228197`*^9, 3.667763914475233*^9, 
   3.667763951234789*^9, 3.667763989622674*^9, {3.667764058355513*^9, 
   3.6677640844012423`*^9}, 3.6677641888096447`*^9, 3.667764263351468*^9, 
   3.667764371634674*^9, 3.667764612227015*^9, 3.6677646785439043`*^9, 
   3.6677647520722027`*^9, 3.667764862344276*^9, 3.667764923004764*^9, 
   3.667764961967806*^9, 3.667765005735237*^9, 3.66776907677481*^9, {
   3.6678139229302883`*^9, 3.667813948731209*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Compute collapsing \[OpenCurlyDoubleQuote]star\
\[CloseCurlyDoubleQuote] (no longer a geodesic!)",
 FontSize->18,
 FontColor->RGBColor[0, 1, 0]]], "Text",
 CellChangeTimes->{
  3.664984054987471*^9, {3.6653758168640223`*^9, 3.665375821970023*^9}, {
   3.665375856338429*^9, 3.665375875123054*^9}, 3.665463111070438*^9, {
   3.666935168854786*^9, 3.666935172666334*^9}, {3.6676381034173393`*^9, 
   3.667638126319586*^9}, {3.667638293509221*^9, 3.667638293562598*^9}, {
   3.6676431497795258`*^9, 3.667643150641214*^9}, {3.66768307898365*^9, 
   3.6676830820623302`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "\[Tau]_", "]"}], " ", "=."}], ";", " ", 
  RowBox[{"\[Nu]", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"cdcusp", " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"cdL", "[", 
     RowBox[{"M", ",", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r", "+", 
         RowBox[{"r", " ", 
          SuperscriptBox[
           RowBox[{"p", "[", "\[Tau]", "]"}], "2"]}]}]], 
       SqrtBox["r"]]}], "]"}], ",", " ", 
    RowBox[{"Assumptions", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", ">", "0"}], ",", " ", 
       RowBox[{
        RowBox[{"p", "[", "\[Tau]", "]"}], ">", "0"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Star", "[", 
    RowBox[{
    "M_", ",", " ", "rinit_", ",", " ", "rdinit_", ",", " ", "\[Tau]1_"}], 
    "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "ec", "}"}], ",", " ", 
     RowBox[{
      RowBox[{"ec", " ", "=", " ", 
       RowBox[{"e", " ", "/.", " ", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"cdL", "[", 
                RowBox[{"M", ",", "e"}], "]"}], " ", "/.", " ", 
               RowBox[{"r", "->", " ", "rinit"}]}], ")"}], "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}], " ", "==", " ", 
            RowBox[{"-", "rdinit"}]}], ",", " ", "e"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{
       "ec", " ", "is", " ", "the", " ", "energy", " ", "of", " ", "the", " ",
         "timelike", " ", "geodesic"}], " ", "*)"}], "\n", 
      RowBox[{"cdex", " ", "=", " ", "cdcusp"}], ";", " ", 
      StyleBox[
       RowBox[{"(*", " ", 
        RowBox[{"no", " ", "longer", " ", "the", " ", "geodesic", " ", 
         RowBox[{"equation", "!"}]}], " ", "*)"}],
       FontColor->RGBColor[1, 0, 0]], "\n", 
      RowBox[{"csol\[Tau]", " ", "=", 
       RowBox[{
        RowBox[{"NDSolve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"tin", "'"}], "[", "\[Tau]", "]"}], "==", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"cdex", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}], "/.", " ", 
                  RowBox[{"r", "->", 
                   RowBox[{"r", "[", "\[Tau]", "]"}]}]}], ")"}], "^", "2"}]}],
               "]"}]}], ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"tout", "'"}], "[", "\[Tau]", "]"}], " ", "==", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"cdex", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", "/.", " ", 
               RowBox[{"r", "->", 
                RowBox[{"r", "[", "\[Tau]", "]"}]}]}], ")"}]}], ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"r", "'"}], "[", "\[Tau]", "]"}], "==", 
             RowBox[{"-", 
              RowBox[{"rd", "[", "\[Tau]", "]"}]}]}], ",", "\n", 
            RowBox[{
             RowBox[{"rd", "[", "\[Tau]", "]"}], "==", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"cdex", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/.", " ", 
                RowBox[{"r", "->", 
                 RowBox[{"r", "[", "\[Tau]", "]"}]}]}], ")"}]}]}], ",", " ", 
            RowBox[{
             RowBox[{"tin", "[", "0", "]"}], "==", "0"}], ",", 
            RowBox[{
             RowBox[{"tout", "[", "0", "]"}], "==", "0"}], ",", " ", 
            RowBox[{
             RowBox[{"r", "[", "0", "]"}], "==", "rinit"}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"tin", ",", " ", "tout", ",", " ", "r", ",", " ", "rd"}], 
           "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"\[Tau]", ",", "0", ",", "\[Tau]1"}], "}"}]}], "]"}], "[", 
        
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", 
      RowBox[{"tin1", " ", "=", " ", 
       RowBox[{
        RowBox[{"tin", "[", "\[Tau]1", "]"}], " ", "/.", " ", 
        "csol\[Tau]"}]}], ";", "\n", 
      RowBox[{"tout1", " ", "=", " ", 
       RowBox[{
        RowBox[{"tout", "[", "\[Tau]1", "]"}], " ", "/.", " ", 
        "csol\[Tau]"}]}], ";", "\n", 
      RowBox[{"csolt", " ", "=", " ", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"NDSolve", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"\[Tau]in", "'"}], "[", "t", "]"}], " ", "==", " ", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tin", "'"}], "[", 
                   RowBox[{"\[Tau]in", "[", "t", "]"}], "]"}], " ", "/.", " ",
                   "csol\[Tau]"}], ")"}]}]}], ",", " ", 
              RowBox[{
               RowBox[{"rin", "[", "t", "]"}], " ", "==", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"r", "[", 
                  RowBox[{"\[Tau]in", "[", "t", "]"}], "]"}], " ", "/.", " ", 
                 "csol\[Tau]"}], ")"}]}], ",", "\n", 
              RowBox[{
               RowBox[{"rdin", "[", "t", "]"}], " ", "==", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"rd", "[", 
                  RowBox[{"\[Tau]in", "[", "t", "]"}], "]"}], " ", "/.", " ", 
                 "csol\[Tau]"}], ")"}]}], ",", " ", 
              RowBox[{
               RowBox[{"\[Tau]in", "[", "0", "]"}], "==", "0"}]}], "}"}], ",",
             " ", 
            RowBox[{"{", 
             RowBox[{"\[Tau]in", ",", " ", "rin", ",", "rdin"}], "}"}], ",", 
            " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "tin1"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "\n", 
         RowBox[{
          RowBox[{"NDSolve", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"\[Tau]out", "'"}], "[", "t", "]"}], " ", "==", " ", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"tout", "'"}], "[", 
                   RowBox[{"\[Tau]out", "[", "t", "]"}], "]"}], " ", "/.", 
                  " ", "csol\[Tau]"}], ")"}]}]}], ",", " ", 
              RowBox[{
               RowBox[{"\[Tau]out", "[", "0", "]"}], "==", "0"}], ",", " ", 
              RowBox[{
               RowBox[{"rout", "[", "t", "]"}], " ", "==", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"r", "[", 
                  RowBox[{"\[Tau]out", "[", "t", "]"}], "]"}], " ", "/.", " ",
                  "csol\[Tau]"}], ")"}]}], ",", "\n", 
              RowBox[{
               RowBox[{"rdout", "[", "t", "]"}], " ", "==", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"rd", "[", 
                  RowBox[{"\[Tau]out", "[", "t", "]"}], "]"}], " ", "/.", " ",
                  "csol\[Tau]"}], ")"}]}]}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"\[Tau]out", ",", " ", "rout", ",", " ", "rdout"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "tout1"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.667682956638298*^9, 3.667682959477944*^9}, {
  3.6676830662867403`*^9, 3.667683112006487*^9}, {3.667683230315377*^9, 
  3.66768324130506*^9}, {3.6676833935639563`*^9, 3.667683398266686*^9}, {
  3.667719907704685*^9, 3.667719911322747*^9}, {3.667720222118615*^9, 
  3.667720231874221*^9}, {3.66772041892432*^9, 3.667720438782433*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Unset", "::", "norep"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Assignment on \[NoBreak]\\!\\(p\\)\[NoBreak] for \
\[NoBreak]\\!\\(p[\[Tau]_]\\)\[NoBreak] not found. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Unset\\\", ButtonNote -> \
\\\"Unset::norep\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.667720444419601*^9, 3.6677207953168583`*^9, 3.667721189685615*^9, 
   3.667722137187627*^9, 3.6677224977917757`*^9, {3.667722849238299*^9, 
   3.667722883309021*^9}, {3.667723001452218*^9, 3.667723006920148*^9}, {
   3.667723256877572*^9, 3.667723277295471*^9}, 3.6677233143659887`*^9, 
   3.6677233564032087`*^9, 3.667723509816354*^9, 3.667723550553606*^9, 
   3.667726060094543*^9, {3.6677272646668863`*^9, 3.667727292821827*^9}, 
   3.66772743338233*^9, 3.667742560091419*^9, 3.6677425919086943`*^9, {
   3.667742624179369*^9, 3.6677426421651*^9}, 3.667743388014468*^9, 
   3.667743473140292*^9, 3.667743586616858*^9, 3.6677436219031963`*^9, 
   3.667743655905925*^9, 3.667743698195125*^9, 3.667743736046051*^9, 
   3.6677438044192047`*^9, {3.667743894428155*^9, 3.667743943831731*^9}, 
   3.667745031898396*^9, 3.667745068252145*^9, 3.6677451014691067`*^9, {
   3.6677451629429007`*^9, 3.667745181410535*^9}, {3.6677452535840883`*^9, 
   3.667745282771092*^9}, 3.667745325125237*^9, 3.667745357260445*^9, 
   3.667745831885306*^9, {3.66774607067451*^9, 3.667746104842857*^9}, 
   3.667746138145163*^9, {3.667746183198627*^9, 3.667746298610284*^9}, 
   3.6677463788682613`*^9, 3.6677466240567904`*^9, 3.667746681428522*^9, {
   3.667746931068574*^9, 3.6677469525416193`*^9}, 3.667747006257204*^9, 
   3.667747082013011*^9, 3.667747137069167*^9, 3.6677471820244102`*^9, 
   3.667747229947954*^9, 3.667747285898542*^9, 3.6677473956418037`*^9, 
   3.667750846018235*^9, 3.667750917225061*^9, 3.667750984513874*^9, 
   3.667751058218278*^9, 3.667751161196536*^9, 3.667763657970841*^9, 
   3.667763689675063*^9, 3.6677637249430637`*^9, 3.6677637611964397`*^9, 
   3.667763795717085*^9, 3.667763840321018*^9, 3.667763878873333*^9, 
   3.667763914975112*^9, 3.667763951430077*^9, 3.667763989816214*^9, {
   3.667764059206233*^9, 3.66776408544145*^9}, 3.667764190119158*^9, 
   3.667764265491331*^9, 3.667764373668342*^9, 3.667764612405879*^9, 
   3.667764679645277*^9, 3.667764752569927*^9, 3.6677648625283613`*^9, 
   3.667764923199984*^9, 3.667764962372892*^9, 3.6677650059586763`*^9, 
   3.667769076960815*^9, {3.667813924629798*^9, 3.6678139489329233`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    FractionBox[
     SqrtBox[
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r", "+", 
         RowBox[{"r", " ", 
          SuperscriptBox[
           RowBox[{"p", "[", "\[Tau]", "]"}], "2"]}]}], ")"}]}]], 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "M"}], "+", "r"}]], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     RowBox[{"p", "[", "\[Tau]", "]"}]}], "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.667682969214266*^9, 3.667682974148116*^9}, {
   3.667683084028452*^9, 3.66768311689426*^9}, {3.667683224720532*^9, 
   3.667683245089698*^9}, {3.6676833896854258`*^9, 3.66768340297735*^9}, 
   3.667684079381262*^9, 3.667685322246936*^9, 3.6676854378227253`*^9, 
   3.6676854742589903`*^9, 3.667719915855653*^9, 3.667720237933453*^9, 
   3.667720444421163*^9, 3.667720795319713*^9, 3.667721189688119*^9, 
   3.667722137189926*^9, 3.667722497796546*^9, {3.6677228492408524`*^9, 
   3.6677228833121347`*^9}, {3.6677230014546432`*^9, 3.667723006922637*^9}, {
   3.667723256882283*^9, 3.6677232773014097`*^9}, 3.6677233143708878`*^9, 
   3.667723356409073*^9, 3.667723509821412*^9, 3.667723550558577*^9, 
   3.667726060099477*^9, {3.667727264669387*^9, 3.667727292826867*^9}, 
   3.667727433384964*^9, 3.66774256009361*^9, 3.6677425919109383`*^9, {
   3.667742624181666*^9, 3.667742642170497*^9}, 3.667743388017068*^9, 
   3.667743473144383*^9, 3.667743586619421*^9, 3.667743621908245*^9, 
   3.667743655908854*^9, 3.6677436982003603`*^9, 3.667743736048617*^9, 
   3.667743804422248*^9, {3.667743894433058*^9, 3.667743943834391*^9}, 
   3.667745031903233*^9, 3.6677450682568502`*^9, 3.667745101471485*^9, {
   3.667745162947487*^9, 3.667745181412822*^9}, {3.6677452535867558`*^9, 
   3.667745282775483*^9}, 3.667745325130175*^9, 3.667745357265149*^9, 
   3.667745831888281*^9, {3.667746070677033*^9, 3.66774610484534*^9}, 
   3.667746138147663*^9, {3.667746183201024*^9, 3.667746298612782*^9}, 
   3.667746378870577*^9, 3.667746624060852*^9, 3.667746681431312*^9, {
   3.6677469310741673`*^9, 3.6677469525440807`*^9}, 3.667747006259618*^9, 
   3.667747082016181*^9, 3.6677471370723763`*^9, 3.667747182030352*^9, 
   3.66774722995539*^9, 3.667747285901325*^9, 3.66774739569265*^9, 
   3.667750846023385*^9, 3.66775091722966*^9, 3.667750984519129*^9, 
   3.667751058221006*^9, 3.667751161201214*^9, 3.66776365797573*^9, 
   3.6677636896804657`*^9, 3.667763724946332*^9, 3.66776376119906*^9, 
   3.667763795719529*^9, 3.667763840323468*^9, 3.6677638788757772`*^9, 
   3.667763914977227*^9, 3.667763951433049*^9, 3.667763989819006*^9, {
   3.667764059209134*^9, 3.667764085445861*^9}, 3.667764190151092*^9, 
   3.667764265493596*^9, 3.667764373700987*^9, 3.6677646124082747`*^9, 
   3.667764679648424*^9, 3.667764752574741*^9, 3.667764862531198*^9, 
   3.667764923202532*^9, 3.667764962378236*^9, 3.6677650059639997`*^9, 
   3.667769076963243*^9, {3.667813924711858*^9, 3.667813948937475*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p", "[", "\[Tau]", "]"}]], "Input",
 CellChangeTimes->{{3.667764290241691*^9, 3.667764295415506*^9}}],

Cell[BoxData[
 RowBox[{"p", "[", "\[Tau]", "]"}]], "Output",
 CellChangeTimes->{{3.667764292795446*^9, 3.6677642958960037`*^9}, 
   3.6677643750343037`*^9, 3.667764484278912*^9, 3.667764612458131*^9, 
   3.667764680545854*^9, 3.667764752719096*^9, 3.667764862580605*^9, 
   3.667764923234045*^9, 3.6677649625702257`*^9, 3.6677650060416613`*^9, 
   3.667769077012731*^9, {3.6678139247966213`*^9, 3.66781394896972*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   StyleBox["\[Nu]",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["=",
    FontColor->GrayLevel[0]], 
   StyleBox["1",
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox["M",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["=",
    FontColor->GrayLevel[0]], 
   StyleBox[
    RowBox[{"2", " ", "\[Nu]"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  StyleBox[" ",
   FontColor->GrayLevel[0]], 
  RowBox[{
   StyleBox["rinit",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["=",
    FontColor->GrayLevel[0]], 
   StyleBox[
    RowBox[{"10", " ", "\[Nu]"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  StyleBox[" ",
   FontColor->GrayLevel[0]], 
  RowBox[{
   StyleBox["\[Tau]1",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["=",
    FontColor->GrayLevel[0]], 
   StyleBox["102",
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  StyleBox[" ",
   FontColor->GrayLevel[0]], 
  RowBox[{
   StyleBox["\[Tau]cusp",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["=",
    FontColor->GrayLevel[0]], 
   StyleBox["100",
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    StyleBox[
     RowBox[{"p", "[", "\[Tau]_", "]"}],
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox[" ",
     FontColor->GrayLevel[0]], 
    StyleBox["=",
     FontColor->GrayLevel[0]], 
    StyleBox[" ",
     FontColor->GrayLevel[0]], 
    StyleBox[
     RowBox[{"\[Nu]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Tanh", "[", 
          RowBox[{"2000", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Tau]", "-", "\[Tau]cusp"}], ")"}], "/", 
            "\[Tau]cusp"}]}], "]"}]}], ")"}], "/", "2"}]}],
     FontColor->GrayLevel[0]]}], 
   StyleBox[";",
    FontColor->GrayLevel[0]]}], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "\[Tau]_", "]"}], " ", "=", " ", "0"}], ";"}], " ", 
    "*)"}],
   FontColor->GrayLevel[0]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Star", "[", 
   RowBox[{"M", ",", "rinit", ",", " ", "0", ",", " ", "\[Tau]1"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", "\[Tau]", "]"}], " ", "/.", " ", "csol\[Tau]"}], ",", 
   " ", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", " ", "95", ",", "\[Tau]1"}], "}"}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"tin", "[", "\[Tau]", "]"}], " ", "/.", " ", "csol\[Tau]"}], 
     ",", " ", 
     RowBox[{
      RowBox[{"tout", "[", "\[Tau]", "]"}], " ", "/.", " ", "csol\[Tau]"}]}], 
    "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", " ", "0", ",", "\[Tau]1"}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.667683136246327*^9, 3.6676832126508627`*^9}, {
   3.667683257086204*^9, 3.667683324127977*^9}, {3.667683359501341*^9, 
   3.66768337415469*^9}, {3.667683412552291*^9, 3.667683481310491*^9}, {
   3.667683526856933*^9, 3.667683596077559*^9}, {3.66768366581742*^9, 
   3.6676836755074673`*^9}, {3.667684295961523*^9, 3.6676843135951443`*^9}, {
   3.6676852885347977`*^9, 3.667685299890725*^9}, {3.6676853527130547`*^9, 
   3.667685353059621*^9}, {3.6676854257002172`*^9, 3.667685425764958*^9}, {
   3.667685466758608*^9, 3.667685468399295*^9}, {3.6677202606574802`*^9, 
   3.6677203420000772`*^9}, {3.667720384281378*^9, 3.667720392596815*^9}, {
   3.667720425476129*^9, 3.667720425887339*^9}, {3.6677204819934607`*^9, 
   3.667720676764613*^9}, {3.667720754224679*^9, 3.667720836974306*^9}, {
   3.667720891360999*^9, 3.667720917957533*^9}, {3.6677209704480743`*^9, 
   3.667721001254931*^9}, {3.667721044845777*^9, 3.667721115683631*^9}, {
   3.66772114729499*^9, 3.667721147362898*^9}, {3.667721183828107*^9, 
   3.6677212008252573`*^9}, 3.667721324946203*^9, 3.667722602411602*^9, {
   3.667722844757043*^9, 3.667722900906933*^9}, {3.667722978470685*^9, 
   3.667722981965609*^9}, {3.667723252254713*^9, 3.667723309628734*^9}, {
   3.6677233524123697`*^9, 3.667723352481121*^9}, {3.667723505248435*^9, 
   3.667723505325562*^9}, {3.667727249106645*^9, 3.667727284521151*^9}, {
   3.667727421420042*^9, 3.667727429527079*^9}, {3.667742576626671*^9, 
   3.667742583076194*^9}, {3.66774261476027*^9, 3.667742637348896*^9}, {
   3.6677433833273897`*^9, 3.6677434582140427`*^9}, {3.6677435805944757`*^9, 
   3.667743641842149*^9}, {3.667743682195778*^9, 3.667743687220722*^9}, {
   3.667743723419607*^9, 3.667743731741612*^9}, {3.6677437761781273`*^9, 
   3.6677438004526854`*^9}, {3.667744894895215*^9, 3.667745024470928*^9}, {
   3.667745058643511*^9, 3.667745062448537*^9}, {3.667745095301375*^9, 
   3.667745096634674*^9}, {3.667745157508745*^9, 3.6677451768946123`*^9}, {
   3.667745215110426*^9, 3.667745217876631*^9}, {3.667745248642962*^9, 
   3.667745276273431*^9}, {3.667745320613821*^9, 3.667745321340847*^9}, {
   3.667745828245924*^9, 3.667745828318527*^9}, {3.6677460674438677`*^9, 
   3.6677460675150623`*^9}, {3.667746097529502*^9, 3.66774613287048*^9}, {
   3.6677461789265337`*^9, 3.667746276235291*^9}, {3.667746375004971*^9, 
   3.667746375069504*^9}, {3.667746465291428*^9, 3.66774661472863*^9}, {
   3.667746663611927*^9, 3.6677466683576813`*^9}, {3.667746912589053*^9, 
   3.6677469267803288`*^9}, {3.6677469888769703`*^9, 3.667746988978442*^9}, {
   3.667747070081275*^9, 3.667747073696031*^9}, {3.667747132058316*^9, 
   3.667747133103677*^9}, {3.6677471686440573`*^9, 3.667747168744823*^9}, {
   3.6677472224780073`*^9, 3.667747226295886*^9}, {3.6677472652863407`*^9, 
   3.66774728125217*^9}, {3.667747377969617*^9, 3.667747388380562*^9}, {
   3.6677508343840322`*^9, 3.6677508404192677`*^9}, {3.6677509117623777`*^9, 
   3.6677509127781754`*^9}, {3.667750966259759*^9, 3.667750976741549*^9}, {
   3.66775105460597*^9, 3.667751055118878*^9}, {3.6677511345145884`*^9, 
   3.667751152709044*^9}, {3.667763681189712*^9, 3.6677636852573967`*^9}, {
   3.667763717203977*^9, 3.667763717305187*^9}, {3.667763758343465*^9, 
   3.66776375843864*^9}, {3.66776379178596*^9, 3.667763792545817*^9}, {
   3.667763827893906*^9, 3.667763829721779*^9}, {3.667763869669207*^9, 
   3.667763873365568*^9}, {3.667763910303039*^9, 3.667763910383514*^9}, {
   3.667763947928298*^9, 3.667763948007359*^9}, {3.667763982618322*^9, 
   3.667763985154395*^9}, {3.667764021847355*^9, 3.667764155382492*^9}, {
   3.6677642243538027`*^9, 3.667764244722341*^9}, {3.6677642754559927`*^9, 
   3.6677642755390987`*^9}, {3.6677643413138447`*^9, 3.667764354988832*^9}, {
   3.667764385446701*^9, 3.66776460810902*^9}, {3.667764669633418*^9, 
   3.66776467430931*^9}, {3.66776471755798*^9, 3.667764740445198*^9}, {
   3.6677648146041193`*^9, 3.667764856665062*^9}, {3.667764919485886*^9, 
   3.667764919551736*^9}, {3.667764957715995*^9, 3.667764957787428*^9}, {
   3.667764994636126*^9, 3.667765000954193*^9}, {3.667769072598631*^9, 
   3.667769072704803*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dmval"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Input value \[NoBreak]\\!\\({102.81953876638349`}\\)\
\[NoBreak] lies outside the range of data in the interpolating function. \
Extrapolation will be used. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/InterpolatingFunction\\\", ButtonNote -> \
\\\"InterpolatingFunction::dmval\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.667764815373576*^9, 3.667764862644803*^9}, 
   3.667764923282878*^9, 3.667764962688652*^9, {3.667764997839264*^9, 
   3.667765006176092*^9}, 3.667769077062483*^9, {3.6678139249622307`*^9, 
   3.667813948998727*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dmval"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Input value \[NoBreak]\\!\\({102.81953876638349`}\\)\
\[NoBreak] lies outside the range of data in the interpolating function. \
Extrapolation will be used. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/InterpolatingFunction\\\", ButtonNote -> \
\\\"InterpolatingFunction::dmval\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.667764815373576*^9, 3.667764862644803*^9}, 
   3.667764923282878*^9, 3.667764962688652*^9, {3.667764997839264*^9, 
   3.667765006176092*^9}, 3.667769077062483*^9, {3.6678139249622307`*^9, 
   3.6678139490005608`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dmval"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Input value \[NoBreak]\\!\\({102.81953876638349`}\\)\
\[NoBreak] lies outside the range of data in the interpolating function. \
Extrapolation will be used. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/InterpolatingFunction\\\", ButtonNote -> \
\\\"InterpolatingFunction::dmval\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.667764815373576*^9, 3.667764862644803*^9}, 
   3.667764923282878*^9, 3.667764962688652*^9, {3.667764997839264*^9, 
   3.667765006176092*^9}, 3.667769077062483*^9, {3.6678139249622307`*^9, 
   3.667813949002029*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(InterpolatingFunction :: dmval\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.667764815373576*^9, 3.667764862644803*^9}, 
   3.667764923282878*^9, 3.667764962688652*^9, {3.667764997839264*^9, 
   3.667765006176092*^9}, 3.667769077062483*^9, {3.6678139249622307`*^9, 
   3.667813949003325*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxF1gk4VN0fB3BbWpRCRQnDjBFZKv8ioSOlUmSLe5MUUomkBW/Zkuz+paxZ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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{95., 8.},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.667720276137047*^9, {3.667720315404772*^9, 3.667720357186676*^9}, {
   3.667720389798254*^9, 3.667720393900441*^9}, {3.667720453253263*^9, 
   3.667720677539688*^9}, {3.667720757170945*^9, 3.6677208383110647`*^9}, {
   3.667720892504312*^9, 3.6677209186568623`*^9}, {3.667720971264557*^9, 
   3.667721005645836*^9}, {3.667721048969697*^9, 3.667721116386426*^9}, {
   3.6677211501734667`*^9, 3.667721154022436*^9}, {3.667721184759552*^9, 
   3.667721201322885*^9}, 3.6677221372396812`*^9, 3.667722497958435*^9, {
   3.667722849372149*^9, 3.667722902984975*^9}, {3.667723002590169*^9, 
   3.667723007004875*^9}, {3.6677232569942427`*^9, 3.667723277478376*^9}, 
   3.667723314515897*^9, 3.667723356598633*^9, 3.6677235099665747`*^9, 
   3.66772355065112*^9, 3.6677260602273283`*^9, {3.6677272647200727`*^9, 
   3.667727292921719*^9}, 3.6677274334897118`*^9, {3.667742560425023*^9, 
   3.667742591993277*^9}, {3.667742624271771*^9, 3.667742642314026*^9}, {
   3.667743388098752*^9, 3.667743473223068*^9}, {3.667743586702395*^9, 
   3.667743736125155*^9}, 3.6677438045024014`*^9, {3.6677438946101103`*^9, 
   3.667743943918702*^9}, {3.667744896842811*^9, 3.667745101526566*^9}, {
   3.667745163073653*^9, 3.667745181508997*^9}, {3.6677452536641703`*^9, 
   3.667745282918988*^9}, 3.667745325275827*^9, 3.667745357391883*^9, 
   3.6677458319719753`*^9, {3.667746070760166*^9, 3.667746138230734*^9}, {
   3.667746183301952*^9, 3.667746298745234*^9}, 3.66774637895142*^9, {
   3.667746522788527*^9, 3.667746624218336*^9}, {3.6677466690634193`*^9, 
   3.667746681568688*^9}, {3.667746920398417*^9, 3.66774695268614*^9}, 
   3.667747006354967*^9, {3.667747074868678*^9, 3.667747082137712*^9}, 
   3.667747137276146*^9, {3.66774717307373*^9, 3.667747182173585*^9}, {
   3.667747223169345*^9, 3.667747230128039*^9}, {3.66774726876713*^9, 
   3.667747286100687*^9}, {3.667747378867723*^9, 3.66774739575699*^9}, {
   3.6677508413256073`*^9, 3.667750846198862*^9}, 3.667750917372438*^9, {
   3.667750970190551*^9, 3.667750984639166*^9}, 3.66775105831113*^9, {
   3.66775113745794*^9, 3.667751161345564*^9}, 3.6677636582921963`*^9, 
   3.667763689823489*^9, 3.667763725093992*^9, 3.6677637612810163`*^9, 
   3.667763795855432*^9, {3.667763831726598*^9, 3.667763840420026*^9}, 
   3.667763879074448*^9, 3.667763915048646*^9, 3.6677639515200157`*^9, 
   3.6677639898624897`*^9, {3.667764023192368*^9, 3.667764156290536*^9}, {
   3.667764192567925*^9, 3.667764280350754*^9}, {3.667764342223233*^9, 
   3.6677646125142717`*^9}, {3.6677646748363457`*^9, 3.667764681403051*^9}, {
   3.667764747247965*^9, 3.667764752836267*^9}, {3.667764815379859*^9, 
   3.667764862650969*^9}, 3.667764923289102*^9, 3.6677649627032957`*^9, {
   3.6677649978803663`*^9, 3.667765006190844*^9}, 3.667769077180513*^9, {
   3.6678139252318172`*^9, 3.6678139490433397`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxF0Hs41XccB3Dxaz3i5Lg8KeGx5Zq5JItjxkc57oVT+H0dD8flYIXOokJz
mSTPsw1nGg15Vh65rByT+2mSFnoc0+w4U7GsjdyWyxprLu1Y6/v94/O8/nm/
/3h/3o44weErKigoRMhvw1ZrdhX79B2nzv+N/uMoo5z62vmNI+X3Dc5S9dji
5XO1H1Kd2Be7w+d41APs7vYBYQg1hnXYvCUymJrHdtde9UaUArzRpvBFX189
E/tBccuogWQHtmbysh4vzAB7gRnBmaozxJ7btfRxf6MplrP3M4sZpgVW86NN
ikHXrbGqYsNJ/jc22IStnkLhkC02zDugafrRfuxPD/3jtsvssfXxvhOhqw5Y
3T9tH0vXHLGLabsKY/Y4Y43NXyZEXwOsTsHwj1aVLti7Z+yLLrQdwO6jVXec
Fh/E0mLeyuKgK9aJbWGKxtnY2Z54jcBxN6xvv2Xor/+4Y1P6ImOU1j2wUfPM
9m2rnljqklNCtZo3Ns5+7Mkw0weby1W8WWxyCBtdWTbgzDqMVZmsrUm398U2
yMoWK439sF3v6c/9XEXcV80tSDf2x65zUcSsiGihql5oZM3BNq/lvjASEytm
2hsXHI9gF2ard9rcIn5lFSRiuR3FVibcrlDtIarMPeu9xgnADmZJvmh6TFzT
OC7O5wZis36/r7V3gni84ankckwQtrGwxSxjgkg3+7SYCGisdHEtx+wk0c9K
FGieRPSoVl+yTCaySmS2+zOJOum8BtcC4gg76UZ4PZHOMkqLbCBKO2Q+/Eai
xI41G9tK/M5sfY+gk1jOyK1Of0DU8WIlZw4Si3Km3bOkxLxXPs/ODxMzFtSN
Px8j8oZKK0rnadAYfW1GyrTtw0UaBEuvLddjdW//i4YefZf/HOXLJoUvabDk
6S5suKpslDqwIt/f/vzvDXXrElUY6zQwAjQ4mnLf53SVeSkgOFwkzEyVG7zE
tMxVRHDze/aEnRKClJKw2/coBFI3bqzjWwguOdX5KW1BkHqseSZEGYEsxzsx
XQVBU8rFYZEagiPaOa1JWgjeuWduF6KLwA0J+g/ZIyhtOyHc5ouAv9YR+qmD
vHdAu4XFQZB9hTHf64hATdIxEhWA4O5UrYarC4LQJwxTMRcBpI4HOXghmNp8
vSMmFgGrNPipcQiCXr/Jmc5PENDONYlRoQg2PcpXn81GkPzbMnWVh8Az0s5O
OxdBs/mXJnp8BHdO5WTF5yGwuTUQp5mA4JcSw506pQj8efrrfgIEZoYSJ3Y5
AgEVn593EsGpG4lRgisIRD5bG5TPINDq7BJ1VyH4YZ4+6J6CINzz2NBCLYLn
F6uk2WfluUH1Fd06BAzWEr8rDcEKt83A41sE7466Lr/KkP9hnOeW2IjgX4He
wrY=
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVjns81XcDx02np5RbWZLSGI5bhKzO8cTvw1zCKYdcfr/DnG84rIUkjzoq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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 102}, {0., 133.59526921043275`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.667720276137047*^9, {3.667720315404772*^9, 3.667720357186676*^9}, {
   3.667720389798254*^9, 3.667720393900441*^9}, {3.667720453253263*^9, 
   3.667720677539688*^9}, {3.667720757170945*^9, 3.6677208383110647`*^9}, {
   3.667720892504312*^9, 3.6677209186568623`*^9}, {3.667720971264557*^9, 
   3.667721005645836*^9}, {3.667721048969697*^9, 3.667721116386426*^9}, {
   3.6677211501734667`*^9, 3.667721154022436*^9}, {3.667721184759552*^9, 
   3.667721201322885*^9}, 3.6677221372396812`*^9, 3.667722497958435*^9, {
   3.667722849372149*^9, 3.667722902984975*^9}, {3.667723002590169*^9, 
   3.667723007004875*^9}, {3.6677232569942427`*^9, 3.667723277478376*^9}, 
   3.667723314515897*^9, 3.667723356598633*^9, 3.6677235099665747`*^9, 
   3.66772355065112*^9, 3.6677260602273283`*^9, {3.6677272647200727`*^9, 
   3.667727292921719*^9}, 3.6677274334897118`*^9, {3.667742560425023*^9, 
   3.667742591993277*^9}, {3.667742624271771*^9, 3.667742642314026*^9}, {
   3.667743388098752*^9, 3.667743473223068*^9}, {3.667743586702395*^9, 
   3.667743736125155*^9}, 3.6677438045024014`*^9, {3.6677438946101103`*^9, 
   3.667743943918702*^9}, {3.667744896842811*^9, 3.667745101526566*^9}, {
   3.667745163073653*^9, 3.667745181508997*^9}, {3.6677452536641703`*^9, 
   3.667745282918988*^9}, 3.667745325275827*^9, 3.667745357391883*^9, 
   3.6677458319719753`*^9, {3.667746070760166*^9, 3.667746138230734*^9}, {
   3.667746183301952*^9, 3.667746298745234*^9}, 3.66774637895142*^9, {
   3.667746522788527*^9, 3.667746624218336*^9}, {3.6677466690634193`*^9, 
   3.667746681568688*^9}, {3.667746920398417*^9, 3.66774695268614*^9}, 
   3.667747006354967*^9, {3.667747074868678*^9, 3.667747082137712*^9}, 
   3.667747137276146*^9, {3.66774717307373*^9, 3.667747182173585*^9}, {
   3.667747223169345*^9, 3.667747230128039*^9}, {3.66774726876713*^9, 
   3.667747286100687*^9}, {3.667747378867723*^9, 3.66774739575699*^9}, {
   3.6677508413256073`*^9, 3.667750846198862*^9}, 3.667750917372438*^9, {
   3.667750970190551*^9, 3.667750984639166*^9}, 3.66775105831113*^9, {
   3.66775113745794*^9, 3.667751161345564*^9}, 3.6677636582921963`*^9, 
   3.667763689823489*^9, 3.667763725093992*^9, 3.6677637612810163`*^9, 
   3.667763795855432*^9, {3.667763831726598*^9, 3.667763840420026*^9}, 
   3.667763879074448*^9, 3.667763915048646*^9, 3.6677639515200157`*^9, 
   3.6677639898624897`*^9, {3.667764023192368*^9, 3.667764156290536*^9}, {
   3.667764192567925*^9, 3.667764280350754*^9}, {3.667764342223233*^9, 
   3.6677646125142717`*^9}, {3.6677646748363457`*^9, 3.667764681403051*^9}, {
   3.667764747247965*^9, 3.667764752836267*^9}, {3.667764815379859*^9, 
   3.667764862650969*^9}, 3.667764923289102*^9, 3.6677649627032957`*^9, {
   3.6677649978803663`*^9, 3.667765006190844*^9}, 3.667769077180513*^9, {
   3.6678139252318172`*^9, 3.667813949054996*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   StyleBox["\[Tau]0",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontColor->RGBColor[1, 0, 0]], "=", " ", "\[Tau]1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox["tin0",
   FontColor->RGBColor[1, 0, 0]], " ", "=", " ", 
  RowBox[{
   RowBox[{"tin", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
   "csol\[Tau]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox["tout0",
   FontColor->RGBColor[1, 0, 0]], " ", "=", " ", 
  RowBox[{
   RowBox[{"tout", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
   "csol\[Tau]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
  "csol\[Tau]"}]}], "Input"],

Cell[BoxData["102.81953876638349`"], "Output",
 CellChangeTimes->{
  3.667641563499612*^9, 3.667642346087829*^9, 3.6676426157255793`*^9, 
   3.667642648778473*^9, 3.66764303724818*^9, 3.667643158857995*^9, 
   3.667643239216123*^9, 3.667647661899235*^9, 3.667647763393256*^9, 
   3.667647869606591*^9, 3.6676479290410547`*^9, {3.667647987310711*^9, 
   3.6676480069975367`*^9}, 3.6676480608345957`*^9, 3.6676481259088*^9, 
   3.66764828577149*^9, 3.667659079397232*^9, 3.667684383555953*^9, 
   3.6676845208009644`*^9, 3.66768513225527*^9, 3.667685205845688*^9, 
   3.667685322906939*^9, 3.6676853773610497`*^9, {3.667685428565282*^9, 
   3.667685438420862*^9}, 3.6676854750542917`*^9, 3.667721208270843*^9, 
   3.667722137304964*^9, 3.667722498158136*^9, 3.667722849525753*^9, 
   3.6677230071696787`*^9, {3.667723257176073*^9, 3.667723277677601*^9}, 
   3.667723314681881*^9, 3.667723356750991*^9, 3.667723510082703*^9, 
   3.6677235507683277`*^9, 3.66772606034305*^9, {3.667727264783557*^9, 
   3.667727292990347*^9}, 3.667727433550304*^9, 3.6677425604783278`*^9, 
   3.667742592109597*^9, {3.667742624313068*^9, 3.667742642514011*^9}, 
   3.667743388148571*^9, 3.667743473272381*^9, 3.667743586749338*^9, 
   3.667743622184905*^9, 3.6677436562063713`*^9, 3.66774369840958*^9, 
   3.667743736168378*^9, 3.6677438045520363`*^9, {3.6677438947113533`*^9, 
   3.6677439439693317`*^9}, 3.667745032079797*^9, 3.667745068516348*^9, 
   3.667745101588649*^9, {3.6677451631578913`*^9, 3.667745181548114*^9}, {
   3.6677452537002583`*^9, 3.6677452830196857`*^9}, 3.667745325389553*^9, 
   3.667745357541897*^9, 3.667745832017892*^9, {3.667746070807684*^9, 
   3.667746104992175*^9}, 3.667746138280261*^9, {3.667746183419828*^9, 
   3.6677461994526567`*^9}, {3.667746229493001*^9, 3.667746298892831*^9}, 
   3.667746379000845*^9, 3.667746624256975*^9, 3.6677466816290197`*^9, {
   3.667746931401761*^9, 3.66774695285596*^9}, 3.667747006412154*^9, 
   3.667747082247813*^9, 3.667747137371207*^9, 3.667747182340952*^9, 
   3.6677472302265787`*^9, 3.6677472862990923`*^9, 3.667747395809681*^9, 
   3.667750846400688*^9, 3.66775091753973*^9, 3.667750984800125*^9, 
   3.667751058352881*^9, 3.66775116146344*^9, 3.667763658337006*^9, 
   3.667763690023518*^9, 3.667763725313651*^9, 3.667763761329867*^9, 
   3.667763795904654*^9, 3.667763840470113*^9, 3.66776387937437*^9, 
   3.667763915128852*^9, 3.6677639515622463`*^9, 3.667763989918844*^9, 
   3.667764612572221*^9, 3.6677647529523373`*^9, 3.6677648628614197`*^9, 
   3.667764923350627*^9, 3.6677649628704357`*^9, 3.667765006341308*^9, 
   3.667769077311121*^9, {3.667813925312333*^9, 3.6678139491000423`*^9}}],

Cell[BoxData["133.59527430936748`"], "Output",
 CellChangeTimes->{
  3.667641563499612*^9, 3.667642346087829*^9, 3.6676426157255793`*^9, 
   3.667642648778473*^9, 3.66764303724818*^9, 3.667643158857995*^9, 
   3.667643239216123*^9, 3.667647661899235*^9, 3.667647763393256*^9, 
   3.667647869606591*^9, 3.6676479290410547`*^9, {3.667647987310711*^9, 
   3.6676480069975367`*^9}, 3.6676480608345957`*^9, 3.6676481259088*^9, 
   3.66764828577149*^9, 3.667659079397232*^9, 3.667684383555953*^9, 
   3.6676845208009644`*^9, 3.66768513225527*^9, 3.667685205845688*^9, 
   3.667685322906939*^9, 3.6676853773610497`*^9, {3.667685428565282*^9, 
   3.667685438420862*^9}, 3.6676854750542917`*^9, 3.667721208270843*^9, 
   3.667722137304964*^9, 3.667722498158136*^9, 3.667722849525753*^9, 
   3.6677230071696787`*^9, {3.667723257176073*^9, 3.667723277677601*^9}, 
   3.667723314681881*^9, 3.667723356750991*^9, 3.667723510082703*^9, 
   3.6677235507683277`*^9, 3.66772606034305*^9, {3.667727264783557*^9, 
   3.667727292990347*^9}, 3.667727433550304*^9, 3.6677425604783278`*^9, 
   3.667742592109597*^9, {3.667742624313068*^9, 3.667742642514011*^9}, 
   3.667743388148571*^9, 3.667743473272381*^9, 3.667743586749338*^9, 
   3.667743622184905*^9, 3.6677436562063713`*^9, 3.66774369840958*^9, 
   3.667743736168378*^9, 3.6677438045520363`*^9, {3.6677438947113533`*^9, 
   3.6677439439693317`*^9}, 3.667745032079797*^9, 3.667745068516348*^9, 
   3.667745101588649*^9, {3.6677451631578913`*^9, 3.667745181548114*^9}, {
   3.6677452537002583`*^9, 3.6677452830196857`*^9}, 3.667745325389553*^9, 
   3.667745357541897*^9, 3.667745832017892*^9, {3.667746070807684*^9, 
   3.667746104992175*^9}, 3.667746138280261*^9, {3.667746183419828*^9, 
   3.6677461994526567`*^9}, {3.667746229493001*^9, 3.667746298892831*^9}, 
   3.667746379000845*^9, 3.667746624256975*^9, 3.6677466816290197`*^9, {
   3.667746931401761*^9, 3.66774695285596*^9}, 3.667747006412154*^9, 
   3.667747082247813*^9, 3.667747137371207*^9, 3.667747182340952*^9, 
   3.6677472302265787`*^9, 3.6677472862990923`*^9, 3.667747395809681*^9, 
   3.667750846400688*^9, 3.66775091753973*^9, 3.667750984800125*^9, 
   3.667751058352881*^9, 3.66775116146344*^9, 3.667763658337006*^9, 
   3.667763690023518*^9, 3.667763725313651*^9, 3.667763761329867*^9, 
   3.667763795904654*^9, 3.667763840470113*^9, 3.66776387937437*^9, 
   3.667763915128852*^9, 3.6677639515622463`*^9, 3.667763989918844*^9, 
   3.667764612572221*^9, 3.6677647529523373`*^9, 3.6677648628614197`*^9, 
   3.667764923350627*^9, 3.6677649628704357`*^9, 3.667765006341308*^9, 
   3.667769077311121*^9, {3.667813925312333*^9, 3.667813949102913*^9}}],

Cell[BoxData["7.999999983235563`"], "Output",
 CellChangeTimes->{
  3.667641563499612*^9, 3.667642346087829*^9, 3.6676426157255793`*^9, 
   3.667642648778473*^9, 3.66764303724818*^9, 3.667643158857995*^9, 
   3.667643239216123*^9, 3.667647661899235*^9, 3.667647763393256*^9, 
   3.667647869606591*^9, 3.6676479290410547`*^9, {3.667647987310711*^9, 
   3.6676480069975367`*^9}, 3.6676480608345957`*^9, 3.6676481259088*^9, 
   3.66764828577149*^9, 3.667659079397232*^9, 3.667684383555953*^9, 
   3.6676845208009644`*^9, 3.66768513225527*^9, 3.667685205845688*^9, 
   3.667685322906939*^9, 3.6676853773610497`*^9, {3.667685428565282*^9, 
   3.667685438420862*^9}, 3.6676854750542917`*^9, 3.667721208270843*^9, 
   3.667722137304964*^9, 3.667722498158136*^9, 3.667722849525753*^9, 
   3.6677230071696787`*^9, {3.667723257176073*^9, 3.667723277677601*^9}, 
   3.667723314681881*^9, 3.667723356750991*^9, 3.667723510082703*^9, 
   3.6677235507683277`*^9, 3.66772606034305*^9, {3.667727264783557*^9, 
   3.667727292990347*^9}, 3.667727433550304*^9, 3.6677425604783278`*^9, 
   3.667742592109597*^9, {3.667742624313068*^9, 3.667742642514011*^9}, 
   3.667743388148571*^9, 3.667743473272381*^9, 3.667743586749338*^9, 
   3.667743622184905*^9, 3.6677436562063713`*^9, 3.66774369840958*^9, 
   3.667743736168378*^9, 3.6677438045520363`*^9, {3.6677438947113533`*^9, 
   3.6677439439693317`*^9}, 3.667745032079797*^9, 3.667745068516348*^9, 
   3.667745101588649*^9, {3.6677451631578913`*^9, 3.667745181548114*^9}, {
   3.6677452537002583`*^9, 3.6677452830196857`*^9}, 3.667745325389553*^9, 
   3.667745357541897*^9, 3.667745832017892*^9, {3.667746070807684*^9, 
   3.667746104992175*^9}, 3.667746138280261*^9, {3.667746183419828*^9, 
   3.6677461994526567`*^9}, {3.667746229493001*^9, 3.667746298892831*^9}, 
   3.667746379000845*^9, 3.667746624256975*^9, 3.6677466816290197`*^9, {
   3.667746931401761*^9, 3.66774695285596*^9}, 3.667747006412154*^9, 
   3.667747082247813*^9, 3.667747137371207*^9, 3.667747182340952*^9, 
   3.6677472302265787`*^9, 3.6677472862990923`*^9, 3.667747395809681*^9, 
   3.667750846400688*^9, 3.66775091753973*^9, 3.667750984800125*^9, 
   3.667751058352881*^9, 3.66775116146344*^9, 3.667763658337006*^9, 
   3.667763690023518*^9, 3.667763725313651*^9, 3.667763761329867*^9, 
   3.667763795904654*^9, 3.667763840470113*^9, 3.66776387937437*^9, 
   3.667763915128852*^9, 3.6677639515622463`*^9, 3.667763989918844*^9, 
   3.667764612572221*^9, 3.6677647529523373`*^9, 3.6677648628614197`*^9, 
   3.667764923350627*^9, 3.6677649628704357`*^9, 3.667765006341308*^9, 
   3.667769077311121*^9, {3.667813925312333*^9, 3.667813949104968*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Geodesics on the outer surface of the star:",
 FontSize->18,
 FontColor->RGBColor[0, 1, 0]]], "Text",
 CellChangeTimes->{
  3.664984054987471*^9, {3.6653758168640223`*^9, 3.665375821970023*^9}, {
   3.665375856338429*^9, 3.665375875123054*^9}, {3.665463111070438*^9, 
   3.665463124518386*^9}, {3.6672984328896093`*^9, 3.667298437064646*^9}, {
   3.667406041158945*^9, 3.6674060419860907`*^9}, {3.6674215688489532`*^9, 
   3.6674215696408653`*^9}, {3.66742168530917*^9, 3.667421685956748*^9}, 
   3.667494262596401*^9, {3.667685429061207*^9, 3.667685433986207*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"r0", " ", "=", " ", 
  RowBox[{
   RowBox[{"r", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
   "csol\[Tau]"}]}], "\[IndentingNewLine]", 
 RowBox[{"rd0", " ", "=", " ", 
  RowBox[{
   RowBox[{"rd", "[", "\[Tau]0", "]"}], " ", "/.", " ", 
   "csol\[Tau]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Theta]min", "[", 
  RowBox[{"M", ",", " ", "r0", ",", " ", "rd0"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox[
   RowBox[{"rd", "[", "\[Tau]0", "]"}], 
   SqrtBox[
    RowBox[{"1", " ", "+", " ", 
     SuperscriptBox[
      RowBox[{"rd", "[", "\[Tau]0", "]"}], "2"], " "}]]], "/.", " ", 
  "csol\[Tau]"}]}], "Input",
 CellChangeTimes->{{3.66772342945811*^9, 3.667723429720627*^9}}],

Cell[BoxData["7.999999983235563`"], "Output",
 CellChangeTimes->{
  3.667495321742915*^9, 3.667495678157877*^9, 3.6674960074759398`*^9, 
   3.6674982345510674`*^9, 3.667498324260002*^9, 3.667555150037464*^9, 
   3.667555290150991*^9, 3.667556172580193*^9, 3.667556682741661*^9, 
   3.6675568804480677`*^9, 3.667642362936139*^9, 3.6676426186596193`*^9, 
   3.6676426515782757`*^9, 3.66764304183125*^9, 3.667643160108941*^9, 
   3.667643239416025*^9, 3.667647663283022*^9, 3.667647763592855*^9, 
   3.667647869652917*^9, 3.667647929078312*^9, {3.667647987347168*^9, 
   3.667648007167397*^9}, 3.667648060869114*^9, 3.667648125940628*^9, 
   3.667648285821702*^9, 3.667659082531486*^9, 3.667684395856419*^9, 
   3.6676844801639147`*^9, 3.667684524817588*^9, 3.66768507973448*^9, 
   3.667685153942594*^9, 3.667685208679438*^9, 3.667685322945362*^9, 
   3.6676853789110813`*^9, 3.6676854385672283`*^9, 3.667685475453259*^9, {
   3.667721217239273*^9, 3.667721224456078*^9}, 3.6677221373379307`*^9, 
   3.6677224982570057`*^9, 3.6677228495760612`*^9, 3.6677230073243437`*^9, {
   3.667723257275856*^9, 3.667723277827482*^9}, 3.667723314765023*^9, 
   3.667723356884705*^9, 3.667723510165195*^9, 3.667723550890459*^9, 
   3.6677260604265127`*^9, {3.6677272648172283`*^9, 3.667727293020232*^9}, 
   3.6677274336315327`*^9, 3.667742560523449*^9, 3.667742592292553*^9, {
   3.667742624362969*^9, 3.667742642685113*^9}, 3.667743388247753*^9, 
   3.667743473305375*^9, 3.667743586782209*^9, 3.6677436223184633`*^9, 
   3.66774365635678*^9, 3.667743698493178*^9, 3.667743736213356*^9, 
   3.6677438045848627`*^9, {3.667743894794366*^9, 3.6677439440153923`*^9}, 
   3.667745032163307*^9, 3.667745068650285*^9, 3.667745101637479*^9, {
   3.667745163209486*^9, 3.667745181593979*^9}, {3.667745253733287*^9, 
   3.667745283185828*^9}, 3.667745325473084*^9, 3.667745357692383*^9, 
   3.667745832067834*^9, {3.6677460708397284`*^9, 3.667746105114108*^9}, 
   3.6677461383301687`*^9, {3.667746183457168*^9, 3.667746199534627*^9}, {
   3.667746229536364*^9, 3.667746298959907*^9}, 3.6677463790522423`*^9, 
   3.6677466242900257`*^9, 3.66774668168567*^9, {3.667746931451448*^9, 
   3.6677469529528503`*^9}, 3.6677470065178013`*^9, 3.6677470824473047`*^9, 
   3.667747137451359*^9, 3.6677471824071407`*^9, 3.6677472302668123`*^9, 
   3.667747286432691*^9, 3.6677473958430223`*^9, 3.667750846533819*^9, 
   3.667750917673458*^9, 3.66775098494606*^9, 3.667751058385521*^9, 
   3.667751161544922*^9, 3.667763658370068*^9, 3.667763690243434*^9, 
   3.667763725394068*^9, 3.667763761367876*^9, 3.667763795951481*^9, 
   3.6677638405203323`*^9, 3.667763879561989*^9, 3.6677639151628036`*^9, 
   3.667763951602021*^9, 3.667763989985392*^9, 3.667764612605052*^9, 
   3.667764753036117*^9, 3.6677648629776173`*^9, 3.6677649233881407`*^9, 
   3.6677649630038147`*^9, 3.6677650064748287`*^9, 3.667769077343751*^9, {
   3.667813925446714*^9, 3.6678139491507463`*^9}}],

Cell[BoxData["0.9999999999999999`"], "Output",
 CellChangeTimes->{
  3.667495321742915*^9, 3.667495678157877*^9, 3.6674960074759398`*^9, 
   3.6674982345510674`*^9, 3.667498324260002*^9, 3.667555150037464*^9, 
   3.667555290150991*^9, 3.667556172580193*^9, 3.667556682741661*^9, 
   3.6675568804480677`*^9, 3.667642362936139*^9, 3.6676426186596193`*^9, 
   3.6676426515782757`*^9, 3.66764304183125*^9, 3.667643160108941*^9, 
   3.667643239416025*^9, 3.667647663283022*^9, 3.667647763592855*^9, 
   3.667647869652917*^9, 3.667647929078312*^9, {3.667647987347168*^9, 
   3.667648007167397*^9}, 3.667648060869114*^9, 3.667648125940628*^9, 
   3.667648285821702*^9, 3.667659082531486*^9, 3.667684395856419*^9, 
   3.6676844801639147`*^9, 3.667684524817588*^9, 3.66768507973448*^9, 
   3.667685153942594*^9, 3.667685208679438*^9, 3.667685322945362*^9, 
   3.6676853789110813`*^9, 3.6676854385672283`*^9, 3.667685475453259*^9, {
   3.667721217239273*^9, 3.667721224456078*^9}, 3.6677221373379307`*^9, 
   3.6677224982570057`*^9, 3.6677228495760612`*^9, 3.6677230073243437`*^9, {
   3.667723257275856*^9, 3.667723277827482*^9}, 3.667723314765023*^9, 
   3.667723356884705*^9, 3.667723510165195*^9, 3.667723550890459*^9, 
   3.6677260604265127`*^9, {3.6677272648172283`*^9, 3.667727293020232*^9}, 
   3.6677274336315327`*^9, 3.667742560523449*^9, 3.667742592292553*^9, {
   3.667742624362969*^9, 3.667742642685113*^9}, 3.667743388247753*^9, 
   3.667743473305375*^9, 3.667743586782209*^9, 3.6677436223184633`*^9, 
   3.66774365635678*^9, 3.667743698493178*^9, 3.667743736213356*^9, 
   3.6677438045848627`*^9, {3.667743894794366*^9, 3.6677439440153923`*^9}, 
   3.667745032163307*^9, 3.667745068650285*^9, 3.667745101637479*^9, {
   3.667745163209486*^9, 3.667745181593979*^9}, {3.667745253733287*^9, 
   3.667745283185828*^9}, 3.667745325473084*^9, 3.667745357692383*^9, 
   3.667745832067834*^9, {3.6677460708397284`*^9, 3.667746105114108*^9}, 
   3.6677461383301687`*^9, {3.667746183457168*^9, 3.667746199534627*^9}, {
   3.667746229536364*^9, 3.667746298959907*^9}, 3.6677463790522423`*^9, 
   3.6677466242900257`*^9, 3.66774668168567*^9, {3.667746931451448*^9, 
   3.6677469529528503`*^9}, 3.6677470065178013`*^9, 3.6677470824473047`*^9, 
   3.667747137451359*^9, 3.6677471824071407`*^9, 3.6677472302668123`*^9, 
   3.667747286432691*^9, 3.6677473958430223`*^9, 3.667750846533819*^9, 
   3.667750917673458*^9, 3.66775098494606*^9, 3.667751058385521*^9, 
   3.667751161544922*^9, 3.667763658370068*^9, 3.667763690243434*^9, 
   3.667763725394068*^9, 3.667763761367876*^9, 3.667763795951481*^9, 
   3.6677638405203323`*^9, 3.667763879561989*^9, 3.6677639151628036`*^9, 
   3.667763951602021*^9, 3.667763989985392*^9, 3.667764612605052*^9, 
   3.667764753036117*^9, 3.6677648629776173`*^9, 3.6677649233881407`*^9, 
   3.6677649630038147`*^9, 3.6677650064748287`*^9, 3.667769077343751*^9, {
   3.667813925446714*^9, 3.667813949154195*^9}}],

Cell[BoxData["0.6154797081764601`"], "Output",
 CellChangeTimes->{
  3.667495321742915*^9, 3.667495678157877*^9, 3.6674960074759398`*^9, 
   3.6674982345510674`*^9, 3.667498324260002*^9, 3.667555150037464*^9, 
   3.667555290150991*^9, 3.667556172580193*^9, 3.667556682741661*^9, 
   3.6675568804480677`*^9, 3.667642362936139*^9, 3.6676426186596193`*^9, 
   3.6676426515782757`*^9, 3.66764304183125*^9, 3.667643160108941*^9, 
   3.667643239416025*^9, 3.667647663283022*^9, 3.667647763592855*^9, 
   3.667647869652917*^9, 3.667647929078312*^9, {3.667647987347168*^9, 
   3.667648007167397*^9}, 3.667648060869114*^9, 3.667648125940628*^9, 
   3.667648285821702*^9, 3.667659082531486*^9, 3.667684395856419*^9, 
   3.6676844801639147`*^9, 3.667684524817588*^9, 3.66768507973448*^9, 
   3.667685153942594*^9, 3.667685208679438*^9, 3.667685322945362*^9, 
   3.6676853789110813`*^9, 3.6676854385672283`*^9, 3.667685475453259*^9, {
   3.667721217239273*^9, 3.667721224456078*^9}, 3.6677221373379307`*^9, 
   3.6677224982570057`*^9, 3.6677228495760612`*^9, 3.6677230073243437`*^9, {
   3.667723257275856*^9, 3.667723277827482*^9}, 3.667723314765023*^9, 
   3.667723356884705*^9, 3.667723510165195*^9, 3.667723550890459*^9, 
   3.6677260604265127`*^9, {3.6677272648172283`*^9, 3.667727293020232*^9}, 
   3.6677274336315327`*^9, 3.667742560523449*^9, 3.667742592292553*^9, {
   3.667742624362969*^9, 3.667742642685113*^9}, 3.667743388247753*^9, 
   3.667743473305375*^9, 3.667743586782209*^9, 3.6677436223184633`*^9, 
   3.66774365635678*^9, 3.667743698493178*^9, 3.667743736213356*^9, 
   3.6677438045848627`*^9, {3.667743894794366*^9, 3.6677439440153923`*^9}, 
   3.667745032163307*^9, 3.667745068650285*^9, 3.667745101637479*^9, {
   3.667745163209486*^9, 3.667745181593979*^9}, {3.667745253733287*^9, 
   3.667745283185828*^9}, 3.667745325473084*^9, 3.667745357692383*^9, 
   3.667745832067834*^9, {3.6677460708397284`*^9, 3.667746105114108*^9}, 
   3.6677461383301687`*^9, {3.667746183457168*^9, 3.667746199534627*^9}, {
   3.667746229536364*^9, 3.667746298959907*^9}, 3.6677463790522423`*^9, 
   3.6677466242900257`*^9, 3.66774668168567*^9, {3.667746931451448*^9, 
   3.6677469529528503`*^9}, 3.6677470065178013`*^9, 3.6677470824473047`*^9, 
   3.667747137451359*^9, 3.6677471824071407`*^9, 3.6677472302668123`*^9, 
   3.667747286432691*^9, 3.6677473958430223`*^9, 3.667750846533819*^9, 
   3.667750917673458*^9, 3.66775098494606*^9, 3.667751058385521*^9, 
   3.667751161544922*^9, 3.667763658370068*^9, 3.667763690243434*^9, 
   3.667763725394068*^9, 3.667763761367876*^9, 3.667763795951481*^9, 
   3.6677638405203323`*^9, 3.667763879561989*^9, 3.6677639151628036`*^9, 
   3.667763951602021*^9, 3.667763989985392*^9, 3.667764612605052*^9, 
   3.667764753036117*^9, 3.6677648629776173`*^9, 3.6677649233881407`*^9, 
   3.6677649630038147`*^9, 3.6677650064748287`*^9, 3.667769077343751*^9, {
   3.667813925446714*^9, 3.667813949156706*^9}}],

Cell[BoxData["0.7071067811865475`"], "Output",
 CellChangeTimes->{
  3.667495321742915*^9, 3.667495678157877*^9, 3.6674960074759398`*^9, 
   3.6674982345510674`*^9, 3.667498324260002*^9, 3.667555150037464*^9, 
   3.667555290150991*^9, 3.667556172580193*^9, 3.667556682741661*^9, 
   3.6675568804480677`*^9, 3.667642362936139*^9, 3.6676426186596193`*^9, 
   3.6676426515782757`*^9, 3.66764304183125*^9, 3.667643160108941*^9, 
   3.667643239416025*^9, 3.667647663283022*^9, 3.667647763592855*^9, 
   3.667647869652917*^9, 3.667647929078312*^9, {3.667647987347168*^9, 
   3.667648007167397*^9}, 3.667648060869114*^9, 3.667648125940628*^9, 
   3.667648285821702*^9, 3.667659082531486*^9, 3.667684395856419*^9, 
   3.6676844801639147`*^9, 3.667684524817588*^9, 3.66768507973448*^9, 
   3.667685153942594*^9, 3.667685208679438*^9, 3.667685322945362*^9, 
   3.6676853789110813`*^9, 3.6676854385672283`*^9, 3.667685475453259*^9, {
   3.667721217239273*^9, 3.667721224456078*^9}, 3.6677221373379307`*^9, 
   3.6677224982570057`*^9, 3.6677228495760612`*^9, 3.6677230073243437`*^9, {
   3.667723257275856*^9, 3.667723277827482*^9}, 3.667723314765023*^9, 
   3.667723356884705*^9, 3.667723510165195*^9, 3.667723550890459*^9, 
   3.6677260604265127`*^9, {3.6677272648172283`*^9, 3.667727293020232*^9}, 
   3.6677274336315327`*^9, 3.667742560523449*^9, 3.667742592292553*^9, {
   3.667742624362969*^9, 3.667742642685113*^9}, 3.667743388247753*^9, 
   3.667743473305375*^9, 3.667743586782209*^9, 3.6677436223184633`*^9, 
   3.66774365635678*^9, 3.667743698493178*^9, 3.667743736213356*^9, 
   3.6677438045848627`*^9, {3.667743894794366*^9, 3.6677439440153923`*^9}, 
   3.667745032163307*^9, 3.667745068650285*^9, 3.667745101637479*^9, {
   3.667745163209486*^9, 3.667745181593979*^9}, {3.667745253733287*^9, 
   3.667745283185828*^9}, 3.667745325473084*^9, 3.667745357692383*^9, 
   3.667745832067834*^9, {3.6677460708397284`*^9, 3.667746105114108*^9}, 
   3.6677461383301687`*^9, {3.667746183457168*^9, 3.667746199534627*^9}, {
   3.667746229536364*^9, 3.667746298959907*^9}, 3.6677463790522423`*^9, 
   3.6677466242900257`*^9, 3.66774668168567*^9, {3.667746931451448*^9, 
   3.6677469529528503`*^9}, 3.6677470065178013`*^9, 3.6677470824473047`*^9, 
   3.667747137451359*^9, 3.6677471824071407`*^9, 3.6677472302668123`*^9, 
   3.667747286432691*^9, 3.6677473958430223`*^9, 3.667750846533819*^9, 
   3.667750917673458*^9, 3.66775098494606*^9, 3.667751058385521*^9, 
   3.667751161544922*^9, 3.667763658370068*^9, 3.667763690243434*^9, 
   3.667763725394068*^9, 3.667763761367876*^9, 3.667763795951481*^9, 
   3.6677638405203323`*^9, 3.667763879561989*^9, 3.6677639151628036`*^9, 
   3.667763951602021*^9, 3.667763989985392*^9, 3.667764612605052*^9, 
   3.667764753036117*^9, 3.6677648629776173`*^9, 3.6677649233881407`*^9, 
   3.6677649630038147`*^9, 3.6677650064748287`*^9, 3.667769077343751*^9, {
   3.667813925446714*^9, 3.667813949158689*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   StyleBox["\[Theta]max",
    FontColor->RGBColor[1, 0, 0]], " ", "=", "  ", 
   StyleBox[
    RowBox[{"\[Pi]", "-", "0.01"}],
    FontColor->GrayLevel[0]]}], ";", " ", 
  RowBox[{
   StyleBox["\[Theta]init",
    FontColor->RGBColor[1, 0, 0]], " ", "=", " ", "0.01"}], ";", "   ", 
  RowBox[{
   StyleBox["t\[Infinity]",
    FontColor->RGBColor[1, 0, 0]], "=", 
   RowBox[{
    RowBox[{"-", "600"}], " ", "\[Nu]"}]}], ";", " ", 
  RowBox[{
   StyleBox["ttest",
    FontColor->RGBColor[1, 0, 0]], "=", 
   RowBox[{"10", " ", "\[Nu]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"steps", "=", "2000"}], ";", "  ", 
  RowBox[{"erg1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"\[Theta]ex", "=", "\[Theta]init"}], ",", " ", 
    RowBox[{"\[Theta]ex", "<", "\[Theta]max"}], ",", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"erg1", ",", " ", 
      RowBox[{"Surface", "[", 
       RowBox[{
       "\[Tau]0", ",", "\[Theta]ex", ",", " ", "t\[Infinity]", ",", " ", 
        "ttest"}], "]"}]}], "]"}], ",", "  ", 
    RowBox[{"\[Theta]ex", "+=", 
     FractionBox["\[Theta]max", "steps"]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]ex", "=."}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0ltI03EcBfD/hibiwksPGiJoDBSRYlP/KPPugxPU5aWaoMsrpUXeENEI
tEKTcMKSsCKbTrSm4DWXonsyylCMNF0TvKAYKlObOsay0e98Hw6fl8N5OkFF
FVmlQo7jQljg40/eAkX2QaK/ctYNmt+8F8HTjW4fWPs74TKM28wgRWGhodAo
kJArzhlhPVPr6eoG7+YeesHTZ2ekWuoIhn4HGRL4NEzPQ6l6JBbGyEwKGNhg
JlU3am5CpYtJCa90KhYfMvO2sshZu3gJlq+nk72SuX0YnbxAehjOrzYxozo8
r8H5tzIeOuxSGTSN65Pha7GBPEstL4bL90fuweG97kqY/729Crr2jdZC66WP
5PPbtuY2ZnzbXzJiLVIDp32iydgPJRb4w3KHVJmzBWrsFw6TRndt6zsm/1NH
2qp31fC68A851l/WAd35spcw3bZihFv/5F/gq5TcJC1zfFJFRohbKmFLeEkV
tBZe1EGziCe5Id+GHvS7FknpEy5Tz5zaEZL5jhwNvPDoVie09x/JB5j7aVZS
Mzejg/zQZ3LbaTBCeZSJ/NZoOIQBX6fIBMvqCSwY3SAn6h54DTKd8gEy5Jfo
aAL/eOFyDP8DqSVHaw==
  "]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/FindRoot\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.667746083932784*^9, 3.667746107250979*^9}, 
   3.667746140530861*^9, {3.667746183499526*^9, 3.667746281780958*^9}, 
   3.667746313365748*^9, 3.6677463926953163`*^9, 3.667746625873518*^9, 
   3.667746683198763*^9, 3.667746720059713*^9, {3.667746933368217*^9, 
   3.667746961897093*^9}, 3.667747020522037*^9, 3.667747093074419*^9, 
   3.66774714735697*^9, 3.667747191999555*^9, 3.66774724041123*^9, 
   3.6677472981207*^9, 3.6677474056424026`*^9, 3.667750855895224*^9, 
   3.667750927251699*^9, 3.667750985045683*^9, 3.667751069356306*^9, 
   3.667751169829734*^9, 3.667763664619237*^9, 3.667763702152322*^9, 
   3.667763736990181*^9, {3.667763773069515*^9, 3.667763796032037*^9}, 
   3.66776385279207*^9, 3.667763892239394*^9, 3.667763928599382*^9, {
   3.667763965840659*^9, 3.667763990082752*^9}, 3.6677646222722893`*^9, 
   3.667764760618916*^9, 3.667764870630183*^9, 3.667764931450613*^9, 
   3.6677649746628733`*^9, 3.667765017581908*^9, 3.667769085303932*^9, {
   3.6678139326747627`*^9, 3.667813957447836*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/FindRoot\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.667746083932784*^9, 3.667746107250979*^9}, 
   3.667746140530861*^9, {3.667746183499526*^9, 3.667746281780958*^9}, 
   3.667746313365748*^9, 3.6677463926953163`*^9, 3.667746625873518*^9, 
   3.667746683198763*^9, 3.667746720059713*^9, {3.667746933368217*^9, 
   3.667746961897093*^9}, 3.667747020522037*^9, 3.667747093074419*^9, 
   3.66774714735697*^9, 3.667747191999555*^9, 3.66774724041123*^9, 
   3.6677472981207*^9, 3.6677474056424026`*^9, 3.667750855895224*^9, 
   3.667750927251699*^9, 3.667750985045683*^9, 3.667751069356306*^9, 
   3.667751169829734*^9, 3.667763664619237*^9, 3.667763702152322*^9, 
   3.667763736990181*^9, {3.667763773069515*^9, 3.667763796032037*^9}, 
   3.66776385279207*^9, 3.667763892239394*^9, 3.667763928599382*^9, {
   3.667763965840659*^9, 3.667763990082752*^9}, 3.6677646222722893`*^9, 
   3.667764760618916*^9, 3.667764870630183*^9, 3.667764931450613*^9, 
   3.6677649746628733`*^9, 3.667765017581908*^9, 3.667769085303932*^9, {
   3.6678139326747627`*^9, 3.667813960882636*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/FindRoot\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.667746083932784*^9, 3.667746107250979*^9}, 
   3.667746140530861*^9, {3.667746183499526*^9, 3.667746281780958*^9}, 
   3.667746313365748*^9, 3.6677463926953163`*^9, 3.667746625873518*^9, 
   3.667746683198763*^9, 3.667746720059713*^9, {3.667746933368217*^9, 
   3.667746961897093*^9}, 3.667747020522037*^9, 3.667747093074419*^9, 
   3.66774714735697*^9, 3.667747191999555*^9, 3.66774724041123*^9, 
   3.6677472981207*^9, 3.6677474056424026`*^9, 3.667750855895224*^9, 
   3.667750927251699*^9, 3.667750985045683*^9, 3.667751069356306*^9, 
   3.667751169829734*^9, 3.667763664619237*^9, 3.667763702152322*^9, 
   3.667763736990181*^9, {3.667763773069515*^9, 3.667763796032037*^9}, 
   3.66776385279207*^9, 3.667763892239394*^9, 3.667763928599382*^9, {
   3.667763965840659*^9, 3.667763990082752*^9}, 3.6677646222722893`*^9, 
   3.667764760618916*^9, 3.667764870630183*^9, 3.667764931450613*^9, 
   3.6677649746628733`*^9, 3.667765017581908*^9, 3.667769085303932*^9, {
   3.6678139326747627`*^9, 3.667813960952857*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(FindRoot \
:: lstol\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.667746083932784*^9, 3.667746107250979*^9}, 
   3.667746140530861*^9, {3.667746183499526*^9, 3.667746281780958*^9}, 
   3.667746313365748*^9, 3.6677463926953163`*^9, 3.667746625873518*^9, 
   3.667746683198763*^9, 3.667746720059713*^9, {3.667746933368217*^9, 
   3.667746961897093*^9}, 3.667747020522037*^9, 3.667747093074419*^9, 
   3.66774714735697*^9, 3.667747191999555*^9, 3.66774724041123*^9, 
   3.6677472981207*^9, 3.6677474056424026`*^9, 3.667750855895224*^9, 
   3.667750927251699*^9, 3.667750985045683*^9, 3.667751069356306*^9, 
   3.667751169829734*^9, 3.667763664619237*^9, 3.667763702152322*^9, 
   3.667763736990181*^9, {3.667763773069515*^9, 3.667763796032037*^9}, 
   3.66776385279207*^9, 3.667763892239394*^9, 3.667763928599382*^9, {
   3.667763965840659*^9, 3.667763990082752*^9}, 3.6677646222722893`*^9, 
   3.667764760618916*^9, 3.667764870630183*^9, 3.667764931450613*^9, 
   3.6677649746628733`*^9, 3.667765017581908*^9, 3.667769085303932*^9, {
   3.6678139326747627`*^9, 3.667813960954509*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   StyleBox["\[Theta]max",
    FontColor->RGBColor[1, 0, 0]], " ", "=", "  ", 
   StyleBox["0.61",
    FontColor->GrayLevel[0]]}], ";", " ", 
  RowBox[{
   StyleBox["\[Theta]init",
    FontColor->RGBColor[1, 0, 0]], " ", "=", " ", "0.01"}], ";", "   ", 
  RowBox[{
   StyleBox["t\[Infinity]",
    FontColor->RGBColor[1, 0, 0]], "=", 
   RowBox[{
    RowBox[{"-", "600"}], " ", "\[Nu]"}]}], ";", " ", 
  RowBox[{
   StyleBox["ttest",
    FontColor->RGBColor[1, 0, 0]], "=", 
   RowBox[{"10", " ", "\[Nu]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"steps", "=", "100"}], ";", "  ", 
  RowBox[{"erg1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"\[Theta]ex", "=", "\[Theta]init"}], ",", " ", 
    RowBox[{"\[Theta]ex", "<", "\[Theta]max"}], ",", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"erg1", ",", " ", 
      RowBox[{"Surface", "[", 
       RowBox[{
       "\[Tau]0", ",", "\[Theta]ex", ",", " ", "t\[Infinity]", ",", " ", 
        "ttest"}], "]"}]}], "]"}], ",", "  ", 
    RowBox[{"\[Theta]ex", "+=", 
     FractionBox["\[Theta]max", "steps"]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]ex", "=."}], ";"}]}], "Input",
 CellChangeTimes->{{3.667769236625402*^9, 3.667769306270945*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   StyleBox["\[Theta]max",
    FontColor->RGBColor[1, 0, 0]], " ", "=", "  ", "0.8"}], ";", " ", 
  RowBox[{
   StyleBox["\[Theta]init",
    FontColor->RGBColor[1, 0, 0]], " ", "=", " ", "0.65"}], ";", "   ", 
  RowBox[{
   StyleBox["t\[Infinity]",
    FontColor->RGBColor[1, 0, 0]], "=", 
   RowBox[{
    RowBox[{"-", "600"}], " ", "\[Nu]"}]}], ";", " ", 
  RowBox[{
   StyleBox["ttest",
    FontColor->RGBColor[1, 0, 0]], "=", 
   RowBox[{"10", " ", "\[Nu]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"steps", "=", "2000"}], ";", "  ", 
  RowBox[{"erg0", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"\[Theta]ex", "=", "\[Theta]init"}], ",", " ", 
    RowBox[{"\[Theta]ex", "<", "\[Theta]max"}], ",", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"erg0", ",", " ", 
      RowBox[{"Surface", "[", 
       RowBox[{
       "\[Tau]0", ",", "\[Theta]ex", ",", " ", "t\[Infinity]", ",", " ", 
        "ttest"}], "]"}]}], "]"}], ",", "  ", 
    RowBox[{"\[Theta]ex", "+=", 
     FractionBox["\[Theta]max", "steps"]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]ex", "=."}], ";"}]}], "Input",
 CellChangeTimes->{{3.667769333564034*^9, 3.6677694053061867`*^9}, {
  3.6677694778255157`*^9, 3.6677694856920137`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   StyleBox["\[Theta]max",
    FontColor->RGBColor[1, 0, 0]], " ", "=", "  ", "\[Pi]"}], ";", " ", 
  RowBox[{"\[Theta]init", " ", "=", " ", "0.8"}], ";", "   ", 
  RowBox[{"t\[Infinity]", "=", 
   RowBox[{
    RowBox[{"-", "600"}], " ", "\[Nu]"}]}], ";", " ", 
  RowBox[{"ttest", "=", 
   RowBox[{"10", " ", "\[Nu]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"steps", "=", "100"}], ";", "  ", 
  RowBox[{"erg2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"\[Theta]ex", "=", "\[Theta]init"}], ",", " ", 
    RowBox[{"\[Theta]ex", "<", "\[Theta]max"}], ",", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"erg2", ",", " ", 
      RowBox[{"Surface", "[", 
       RowBox[{
       "\[Tau]0", ",", "\[Theta]ex", ",", " ", "t\[Infinity]", ",", " ", 
        "ttest"}], "]"}]}], "]"}], ",", "  ", 
    RowBox[{"\[Theta]ex", "+=", 
     FractionBox["\[Theta]max", "steps"]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]ex", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"erg2", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"erg0", ",", "erg2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.667769431245524*^9, 3.667769463327395*^9}, {
  3.66776953166464*^9, 3.667769547464314*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Theta]\[Infinity]list", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nmax", "=", 
   RowBox[{"Length", "[", "erg1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "1"}], ",", " ", 
    RowBox[{"n", "\[LessEqual]", 
     RowBox[{"nmax", "-", "1"}]}], ",", " ", 
    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"\[Theta]\[Infinity]list", ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Theta]", " ", "/.", " ", 
          RowBox[{"erg1", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ",", " ", 
         RowBox[{"\[Theta]\[Infinity]", " ", "/.", " ", 
          RowBox[{"erg1", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], "]"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]list", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nmax", "=", 
   RowBox[{"Length", "[", "erg1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "1"}], ",", " ", 
    RowBox[{"n", "\[LessEqual]", 
     RowBox[{"nmax", "-", "1"}]}], ",", " ", 
    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Gamma]d0inf", " ", "=", "  ", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Gamma]dout", " ", "/.", " ", 
           RowBox[{"erg1", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", " ", 
        RowBox[{"r", "\[Rule]", "\[Infinity]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"\[Lambda]list", ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Theta]", " ", "/.", " ", 
          RowBox[{"erg1", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ",", " ", 
         RowBox[{"1", "/", 
          SuperscriptBox["\[Gamma]d0inf", "2"]}]}], "}"}]}], "]"}], ";"}]}], 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]list", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nmax", "=", 
   RowBox[{"Length", "[", "erg1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "1"}], ",", " ", 
    RowBox[{"n", "\[LessEqual]", 
     RowBox[{"nmax", "-", "2"}]}], ",", " ", 
    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Gamma]d0inf", " ", "=", "  ", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Gamma]dout", " ", "/.", " ", 
           RowBox[{"erg1", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", " ", 
        RowBox[{"r", "\[Rule]", "\[Infinity]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"d\[Theta]inf", " ", "=", " ", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Theta]\[Infinity]", " ", "/.", " ", 
          RowBox[{"erg1", "[", 
           RowBox[{"[", 
            RowBox[{"n", "+", "1"}], "]"}], "]"}]}], ")"}], " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{"\[Theta]\[Infinity]", " ", "/.", " ", 
          RowBox[{"erg1", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Theta]", " ", "/.", " ", 
          RowBox[{"erg1", "[", 
           RowBox[{"[", 
            RowBox[{"n", "+", "1"}], "]"}], "]"}]}], ")"}], " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{"\[Theta]", " ", "/.", " ", 
          RowBox[{"erg1", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ")"}]}]]}], " ", ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"\[Kappa]list", ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Theta]", " ", "/.", " ", 
          RowBox[{"erg1", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"Sin", "[", 
            RowBox[{"\[Theta]\[Infinity]", " ", "/.", " ", 
             RowBox[{"erg1", "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], "]"}], 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Theta]", " ", "/.", " ", 
             RowBox[{"erg1", "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], "]"}]], 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             SuperscriptBox["\[Gamma]d0inf", "2"], " ", "d\[Theta]inf"}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"8", " ", "\[Pi]"}], ")"}]}]}]}], "}"}]}], "]"}], ";"}]}],
    "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]\[Theta]\[Infinity]list", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nmax", "=", 
   RowBox[{"Length", "[", "erg1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "1"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", 
    RowBox[{"nmax", "-", "2"}]}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"\[Kappa]\[Theta]\[Infinity]list", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Theta]\[Infinity]list", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"\[Kappa]list", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}]}], "]"}], ";"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", " ", "=", " ", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"\[Kappa]\[Theta]\[Infinity]list", ",", " ", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<\[Kappa]\>\""}], "}"}]}], 
     ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", " ", 
     RowBox[{"PlotJoined", "\[Rule]", "True"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", "p1", "]"}]}], "Input",
 CellChangeTimes->{{3.667463330866633*^9, 3.667463371147901*^9}, {
   3.6674645359652576`*^9, 3.667464547620908*^9}, 3.6674646120975246`*^9, {
   3.667464645891058*^9, 3.667464671922933*^9}, {3.667465508563031*^9, 
   3.66746551412005*^9}, {3.667465552517614*^9, 3.667465552589054*^9}, {
   3.667494546572904*^9, 3.667494584592135*^9}, {3.667498196603759*^9, 
   3.667498196794917*^9}, {3.6674982653410063`*^9, 3.66749829363535*^9}, 
   3.6675553978460083`*^9, {3.667555524186804*^9, 3.667555527730459*^9}, {
   3.667556626445691*^9, 3.667556630733445*^9}, {3.6676733582577877`*^9, 
   3.667673359187022*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 0], Thickness[0.006], LineBox[CompressedData["
1:eJwV0Xk41AkYB3BHyGqHhHWXFbGpRo8ylfbN0KEscmRRJF2TQk13SSSlEEVC
UX7jmAohXZMyRofCKEcm1xjjmEGKNGFmdt/+eJ/v83m+f3z/eM12hHvuUlJQ
UAjG+5XG6fGCS6R0CDPyvGwzTID4jN5y+bscsLo70GuPVnY4NFXtxIARZtg7
Z3SBk7xjTm4h8MJ0NnmhWU4p1w4rFIGndXGDP3pZRqwqveQBBFqemziEDr6t
7/W4qwx6CjxWxqF1Ndqq1UgVUKMUb5GFfvtCVrVr9WN4uMH2bCk6qHhm+cf9
T0F2dDO1Fv09J1HufpMFrFq/+b1oPdeNpt3vKyHa0UYu+7U30hcaPf0StIf0
Mw1HCMgPYNrc1GXDU56AR0F/Ma26G7OoGqL8w2P/RdedHhAeXsuBpvIV7BPo
nXuSrtK31cAgQy3rJnrlGfL+qCOvICGiRVyFvl+cZZWR+BrOi+ax+tGnztVF
sfPewA1tijnpCwEMi5yFk5VvIdN5iZo92llDIlzTWgu/JWzcF4xuCLiyK+PL
O/g67bMjEQ13lWnKanWw5zmn9Bl65YrlhVFz66H2Ei1JhJamNnaTKA3gft5V
aDBKAIdiUlfqwQWLaAlnE9rPNCntoV0j2E+4qkehtxU3dBiyG+Hctj9rytHP
yYZGCf98gFSa16gInXF05oOZnz9Ak/KSi2ZfCVgXnDadvPsjaL65esUf3eb4
d6DF+EfonKutkIbeYcajvI5qgolIdnMjeq/TrWH6rGa4yJKrkL4R4PJep31x
RjNYug3ud0M3NoTQJRYt8MdPdWYC+lm+RF5f1gLcQvFEPbpfe+9IGbTCNw/j
G1pjBHRqBOTm17WCadePy95o34XSaKbfJ9CkPanPQK99rvCN1f8JQqIW7+Wj
t6bO8emit8FeW0b/gnHcO7R59mxFHngXkD0OotW4XcneSTwoVzXNZ6GpH+gU
ptFnsB+vWKb2nQCNoxXhmszP0OtDm/JCM9+Lsy8sb4cuaezoHbTmCsUl2jXt
ENhO1vqGHm5Kji/Z3AHSOeG+jhMEqL/i62/v7oCSL4ZVV9F6rKH18w90wumS
Aec+dGXozhjpVCeMhQXxKT/wX+bP7EQXuyC5pichEX1/l0mdWK8b1uRd39iL
zpYUP1LM64bQOb4qKyUE6PietE034IMVt4edgg5Y5HL7yXY+kNLNj4nRWot/
BPUV8MHPLcXU+ScBRebzmCajfGgKzyzLRjtZ8x4GL+8BmxkRC6fQp/h3npdG
9kB1Wv7ZLZME/MzdN/X7qx44UTV0rxx9+Eh24dFZAqgMLM6bPUXAKpmZ0rCX
AEJk5rsj0KErtlDDsgQQQV7fx0X7rzfKkwkEkMNtMSRPE+C6tGl35l+9QN3t
Lk9GV3B31jgf6oVc0njcGPp4/t/T0qe9UEF6cc9bSsAeoZ8LR1EIN4ppIY/R
b4JWj6S7CMGjZNBLX0aAfk2RyakUIczKnNsbibY0plof4AlBzI743oOmFcx3
CTPrgxnDNgfXyQkIfGT34gytDxKnfTzvoXmHpbXZpX3QkXBbovsf9p/tqhsm
+8DtxYWx4+gneuV1JGo/nAi/vagTfVYzixx0qR+M1lKjnRQY4OUwQqn62A8C
UVsHE019J7VeajQA8ZyTF0iKDAgIrKJWhAxAeIXDhoNoK1vPapf7A9C+T6DT
id768orW1+8DcGd1zARViQHONEZQ4epBGORUtt5D2/Hclelxg6ByfbE6SZkB
j579sPHgDsJofbLrMXSRFtVxjb4I5J4GGh3oUjb9lFOwCIzjbyk4zmCAyZiD
tf9dEcQ1k2Ny0fGqksux4yJ4b2yzQF2FAdP211Q4DmIoZSVM70ePtArbdePE
0H4waVUjulViHhjJFUOlkqxlqSoDLNWOdUzqD4GzgdaTVLR793jB5R1DMGxb
ECpF/w/NFSSW
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"\[Beta]\"", TraditionalForm], 
    FormBox["\"\[Kappa]\"", TraditionalForm]},
  AxesOrigin->{0.2, 0.038950000000000005`},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.667769611739912*^9, 3.667769625075274*^9}, 
   3.667813964788332*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Theta]\[Infinity]list", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nmax", "=", 
   RowBox[{"Length", "[", "erg2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "1"}], ",", " ", 
    RowBox[{"n", "\[LessEqual]", 
     RowBox[{"nmax", "-", "1"}]}], ",", " ", 
    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"\[Theta]\[Infinity]list", ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Theta]", " ", "/.", " ", 
          RowBox[{"erg2", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ",", " ", 
         RowBox[{"\[Theta]\[Infinity]", " ", "/.", " ", 
          RowBox[{"erg2", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], "]"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]list", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nmax", "=", 
   RowBox[{"Length", "[", "erg2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "1"}], ",", " ", 
    RowBox[{"n", "\[LessEqual]", 
     RowBox[{"nmax", "-", "1"}]}], ",", " ", 
    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Gamma]d0inf", " ", "=", "  ", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Gamma]dout", " ", "/.", " ", 
           RowBox[{"erg2", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", " ", 
        RowBox[{"r", "\[Rule]", "\[Infinity]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"\[Lambda]list", ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Theta]", " ", "/.", " ", 
          RowBox[{"erg2", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ",", " ", 
         RowBox[{"1", "/", 
          SuperscriptBox["\[Gamma]d0inf", "2"]}]}], "}"}]}], "]"}], ";"}]}], 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]list", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nmax", "=", 
   RowBox[{"Length", "[", "erg2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "1"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", 
    RowBox[{"nmax", "-", "2"}]}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]d0inf", " ", "=", "  ", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]dout", " ", "/.", " ", 
          RowBox[{"erg2", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", " ", 
       RowBox[{"r", "\[Rule]", "\[Infinity]"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"d\[Theta]inf", " ", "=", " ", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Theta]\[Infinity]", " ", "/.", " ", 
         RowBox[{"erg2", "[", 
          RowBox[{"[", 
           RowBox[{"n", "+", "1"}], "]"}], "]"}]}], ")"}], " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"\[Theta]\[Infinity]", " ", "/.", " ", 
         RowBox[{"erg2", "[", 
          RowBox[{"[", "n", "]"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Theta]", " ", "/.", " ", 
         RowBox[{"erg2", "[", 
          RowBox[{"[", 
           RowBox[{"n", "+", "1"}], "]"}], "]"}]}], ")"}], " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"\[Theta]", " ", "/.", " ", 
         RowBox[{"erg2", "[", 
          RowBox[{"[", "n", "]"}], "]"}]}], ")"}]}]]}], " ", ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"\[Kappa]list", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Theta]", " ", "/.", " ", 
         RowBox[{"erg2", "[", 
          RowBox[{"[", "n", "]"}], "]"}]}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{"Sin", "[", 
           RowBox[{"\[Theta]\[Infinity]", " ", "/.", " ", 
            RowBox[{"erg2", "[", 
             RowBox[{"[", "n", "]"}], "]"}]}], "]"}], 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Theta]", " ", "/.", " ", 
            RowBox[{"erg2", "[", 
             RowBox[{"[", "n", "]"}], "]"}]}], "]"}]], 
         RowBox[{
          RowBox[{"(", " ", 
           RowBox[{
            SuperscriptBox["\[Gamma]d0inf", "2"], " ", "d\[Theta]inf"}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"8", " ", "\[Pi]"}], ")"}]}]}]}], "}"}]}], "]"}], ";"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]\[Theta]\[Infinity]list", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nmax", "=", 
   RowBox[{"Length", "[", "erg2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "1"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", 
    RowBox[{"nmax", "-", "2"}]}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"\[Kappa]\[Theta]\[Infinity]list", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Theta]\[Infinity]list", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"\[Kappa]list", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}]}], "]"}], ";"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", " ", "=", " ", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"\[Kappa]\[Theta]\[Infinity]list", ",", " ", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<\[Kappa]\>\""}], "}"}]}], 
     ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotJoined", "\[Rule]", "True"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", "p2", "]"}]}], "Input",
 CellChangeTimes->{{3.6674635779081297`*^9, 3.66746361505902*^9}, 
   3.667463669425663*^9, {3.667463739321183*^9, 3.667463741238641*^9}, {
   3.6674637772817097`*^9, 3.6674637776399937`*^9}, 3.6674645532120323`*^9, {
   3.667464595653162*^9, 3.667464603888322*^9}, {3.6674646749060287`*^9, 
   3.66746467500559*^9}, {3.6674647297229557`*^9, 3.6674647329016523`*^9}, {
   3.667465531319192*^9, 3.6674655556030827`*^9}, {3.6674945950869503`*^9, 
   3.667494597848626*^9}, {3.6674982003844852`*^9, 3.667498200487005*^9}, {
   3.667498269274056*^9, 3.6674982995348454`*^9}, 3.667555448367104*^9, {
   3.667555535687005*^9, 3.667555538296288*^9}, {3.667556634152663*^9, 
   3.667556634261077*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 0], Thickness[0.006], LineBox[CompressedData["
1:eJwVVnc8le8btkdGMkpDWlZSssrIdUqDSoooI6FICYVk5CsplazCGeZrk5kK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"\[Beta]\"", TraditionalForm], 
    FormBox["\"\[Kappa]\"", TraditionalForm]},
  AxesOrigin->{1., 0.05},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.667769656373931*^9, 3.6678139651865873`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"l1", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.003", "]"}], ",", " ", 
      RowBox[{"Dashing", "[", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", " ", "0.01"}], "}"}], "]"}], ",", " ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", 
            RowBox[{"8", " ", "\[Pi]"}]]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Pi]", ",", " ", 
           FractionBox["1", 
            RowBox[{"8", " ", "\[Pi]"}]]}], "}"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"\[Gamma]\",
FontSize->16]\)\!\(\*
StyleBox[\"=\",
FontSize->16]\)\!\(\*
StyleBox[\"\[Infinity]\",
FontSize->16]\)\>\"", ",", " ", 
        RowBox[{"{", 
         RowBox[{"1.4", ",", "0.1"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"p1", ",", "p2", ",", "g1", ",", "l1", ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Arrowheads", "[", "Automatic", "]"}]}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "0"}], "}"}]}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "3.4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0.28"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[\"\[Beta]\",
FontSize->18]\)\>\"", ",", " ", "\"\<\!\(\*
StyleBox[SubscriptBox[\"\[Kappa]\", \"vol\"],
FontSize->18]\)\!\(\*
StyleBox[\"/\",
FontSize->18]\)\!\(\*
StyleBox[SuperscriptBox[
StyleBox[\"\[Epsilon]\",
FontSize->18], \"2\"],
FontSize->18]\)\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "\"\<\!\(\*
StyleBox[\"0\",
FontSize->16]\)\>\""}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Pi]", "/", "4"}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[\"\[Pi]\", \"4\"],
FontSize->18]\)\>\""}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Pi]", "/", "2"}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[\"\[Pi]\", \"2\"],
FontSize->18]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"\[Pi]", "/", "4"}]}], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[
RowBox[{\"3\", \"\[Pi]\"}], \"4\"],
FontSize->18]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Pi]", ",", " ", "\"\<\!\(\*
StyleBox[\"\[Pi]\",
FontSize->16]\)\>\""}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "\"\<\!\(\*
StyleBox[\"0\",
FontSize->16]\)\>\""}], "}"}], ",", "0.1", ",", "0.15", ",", " ", "0.2", ",", 
        "0.25", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"8", " ", "\[Pi]"}]], ",", " ", "\"\<\!\(\*
StyleBox[FractionBox[\"1\", 
RowBox[{\"8\", \" \", \"\[Pi]\"}]],
FontSize->18]\)\>\""}], "}"}]}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.667555235023336*^9, 3.6675552526431017`*^9}, {
  3.667555651703246*^9, 3.667555706866721*^9}, {3.6675561624773817`*^9, 
  3.667556190753639*^9}, {3.667556571990283*^9, 3.667556604819024*^9}, {
  3.667556640245846*^9, 3.667556664871462*^9}, {3.667556710650284*^9, 
  3.66755672903349*^9}, {3.667556866917069*^9, 3.6675568682434807`*^9}, {
  3.667673416287129*^9, 3.6676734450539713`*^9}, {3.6677697304998083`*^9, 
  3.667769837573395*^9}, {3.667769954203781*^9, 3.667769968296734*^9}, {
  3.667770012295944*^9, 3.667770012770492*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 0], Thickness[0.006], LineBox[CompressedData["
1:eJwV0Xk41AkYB3BHyGqHhHWXFbGpRo8ylfbN0KEscmRRJF2TQk13SSSlEEVC
UX7jmAohXZMyRofCKEcm1xjjmEGKNGFmdt/+eJ/v83m+f3z/eM12hHvuUlJQ
UAjG+5XG6fGCS6R0CDPyvGwzTID4jN5y+bscsLo70GuPVnY4NFXtxIARZtg7
Z3SBk7xjTm4h8MJ0NnmhWU4p1w4rFIGndXGDP3pZRqwqveQBBFqemziEDr6t
7/W4qwx6CjxWxqF1Ndqq1UgVUKMUb5GFfvtCVrVr9WN4uMH2bCk6qHhm+cf9
T0F2dDO1Fv09J1HufpMFrFq/+b1oPdeNpt3vKyHa0UYu+7U30hcaPf0StIf0
Mw1HCMgPYNrc1GXDU56AR0F/Ma26G7OoGqL8w2P/RdedHhAeXsuBpvIV7BPo
nXuSrtK31cAgQy3rJnrlGfL+qCOvICGiRVyFvl+cZZWR+BrOi+ax+tGnztVF
sfPewA1tijnpCwEMi5yFk5VvIdN5iZo92llDIlzTWgu/JWzcF4xuCLiyK+PL
O/g67bMjEQ13lWnKanWw5zmn9Bl65YrlhVFz66H2Ei1JhJamNnaTKA3gft5V
aDBKAIdiUlfqwQWLaAlnE9rPNCntoV0j2E+4qkehtxU3dBiyG+Hctj9rytHP
yYZGCf98gFSa16gInXF05oOZnz9Ak/KSi2ZfCVgXnDadvPsjaL65esUf3eb4
d6DF+EfonKutkIbeYcajvI5qgolIdnMjeq/TrWH6rGa4yJKrkL4R4PJep31x
RjNYug3ud0M3NoTQJRYt8MdPdWYC+lm+RF5f1gLcQvFEPbpfe+9IGbTCNw/j
G1pjBHRqBOTm17WCadePy95o34XSaKbfJ9CkPanPQK99rvCN1f8JQqIW7+Wj
t6bO8emit8FeW0b/gnHcO7R59mxFHngXkD0OotW4XcneSTwoVzXNZ6GpH+gU
ptFnsB+vWKb2nQCNoxXhmszP0OtDm/JCM9+Lsy8sb4cuaezoHbTmCsUl2jXt
ENhO1vqGHm5Kji/Z3AHSOeG+jhMEqL/i62/v7oCSL4ZVV9F6rKH18w90wumS
Aec+dGXozhjpVCeMhQXxKT/wX+bP7EQXuyC5pichEX1/l0mdWK8b1uRd39iL
zpYUP1LM64bQOb4qKyUE6PietE034IMVt4edgg5Y5HL7yXY+kNLNj4nRWot/
BPUV8MHPLcXU+ScBRebzmCajfGgKzyzLRjtZ8x4GL+8BmxkRC6fQp/h3npdG
9kB1Wv7ZLZME/MzdN/X7qx44UTV0rxx9+Eh24dFZAqgMLM6bPUXAKpmZ0rCX
AEJk5rsj0KErtlDDsgQQQV7fx0X7rzfKkwkEkMNtMSRPE+C6tGl35l+9QN3t
Lk9GV3B31jgf6oVc0njcGPp4/t/T0qe9UEF6cc9bSsAeoZ8LR1EIN4ppIY/R
b4JWj6S7CMGjZNBLX0aAfk2RyakUIczKnNsbibY0plof4AlBzI743oOmFcx3
CTPrgxnDNgfXyQkIfGT34gytDxKnfTzvoXmHpbXZpX3QkXBbovsf9p/tqhsm
+8DtxYWx4+gneuV1JGo/nAi/vagTfVYzixx0qR+M1lKjnRQY4OUwQqn62A8C
UVsHE019J7VeajQA8ZyTF0iKDAgIrKJWhAxAeIXDhoNoK1vPapf7A9C+T6DT
id768orW1+8DcGd1zARViQHONEZQ4epBGORUtt5D2/Hclelxg6ByfbE6SZkB
j579sPHgDsJofbLrMXSRFtVxjb4I5J4GGh3oUjb9lFOwCIzjbyk4zmCAyZiD
tf9dEcQ1k2Ny0fGqksux4yJ4b2yzQF2FAdP211Q4DmIoZSVM70ePtArbdePE
0H4waVUjulViHhjJFUOlkqxlqSoDLNWOdUzqD4GzgdaTVLR793jB5R1DMGxb
ECpF/w/NFSSW
      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 0], Thickness[0.006], LineBox[CompressedData["
1:eJwVVnc8le8btkdGMkpDWlZSssrIdUqDSoooI6FICYVk5CsplazCGeZrk5kK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      "]]}}, 
   {RGBColor[0, 0, 0], 
    InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"\[Gamma]\\\",\\nFontSize->16]\\)\\!\
\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->16]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Infinity]\\\",\\nFontSize->16]\\)\"\>", {1.4, 0.1}]}, 
   {Thickness[0.003], Dashing[{0.01, 0.01}], 
    LineBox[NCache[{{0, Rational[1, 8]/Pi}, {Pi, Rational[1, 8]/Pi}}, {{
       0, 0.039788735772973836`}, {3.141592653589793, 
       0.039788735772973836`}}]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Beta]\\\",\\nFontSize->18]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"\[Kappa]\\\", \
\\\"vol\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"/\\\",\\nFontSize->\
18]\\)\\!\\(\\*\\nStyleBox[SuperscriptBox[\\n  \
StyleBox[\\\"\[Epsilon]\\\",\\nFontSize->18], \
\\\"2\\\"],\\nFontSize->18]\\)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Arrowheads[Automatic],
  PlotRange->{{0, 3.4}, {0, 0.28}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{0, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"0\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {
      NCache[Rational[1, 4] Pi, 0.7853981633974483], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\\"\[Pi]\\\", \
\\\"4\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\\"\[Pi]\\\", \
\\\"2\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Rational[3, 4] Pi, 2.356194490192345], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\n  RowBox[{\\\"3\\\", \\\"\[Pi]\\\
\"}], \\\"4\\\"],\\nFontSize->18]\\)\"", TraditionalForm]}, {
      NCache[Pi, 3.141592653589793], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"\[Pi]\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}}, {{0, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"0\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {0.1, 
      FormBox["0.1`", TraditionalForm]}, {0.15, 
      FormBox["0.15`", TraditionalForm]}, {0.2, 
      FormBox["0.2`", TraditionalForm]}, {0.25, 
      FormBox["0.25`", TraditionalForm]}, {
      NCache[Rational[1, 8]/Pi, 0.039788735772973836`], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[FractionBox[\\\"1\\\", \\n  RowBox[{\\\"8\\\", \
\\\" \\\", \\\"\[Pi]\\\"}]],\\nFontSize->18]\\)\"", 
       TraditionalForm]}}}]], "Output",
 CellChangeTimes->{3.667770013678155*^9, 3.66781396523571*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p3", " ", "=", " ", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "[", 
       RowBox[{"\[Tau]", "+", "90"}], "]"}], " ", "/.", " ", "csol\[Tau]"}], 
     ",", " ", 
     RowBox[{"{", 
      RowBox[{"\[Tau]", ",", " ", 
       RowBox[{"90", "-", "90"}], ",", 
       RowBox[{"\[Tau]1", "-", "90"}]}], "}"}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Arrowheads", "[", "Automatic", "]"}]}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"\[Tau]\",
FontSize->18]\)\>\"", ",", " ", "\"\<\!\(\*
StyleBox[SuperscriptBox[
StyleBox[\"c\",
FontSize->18], \"1\"],
FontSize->18]\)\>\""}], "}"}]}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "13"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"6", ",", "11"}], "}"}]}], "}"}]}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thickness", "[", "0.006", "]"}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"4", ",", " ", "\"\<\!\(\*
StyleBox[\"4\",
FontSize->16]\)\>\""}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"6", ",", " ", "\"\<\!\(\*
StyleBox[\"6\",
FontSize->16]\)\>\""}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"8", ",", " ", "\"\<\!\(\*
StyleBox[\"8\",
FontSize->16]\)\>\""}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"10", ",", " ", "\"\<\!\(\*
StyleBox[\"10\",
FontSize->16]\)\>\""}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"12", ",", " ", "\"\<\!\(\*
StyleBox[\"12\",
FontSize->16]\)\>\""}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", " ", "\"\<\!\(\*
StyleBox[\"7\",
FontSize->16]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", " ", "\"\<\!\(\*
StyleBox[\"8\",
FontSize->16]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", " ", "\"\<\!\(\*
StyleBox[\"9\",
FontSize->16]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"10", ",", " ", "\"\<\!\(\*
StyleBox[\"10\",
FontSize->16]\)\>\""}], "}"}]}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0", ",", "0.4"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"p\",
FontSize->18]\)\>\"", ",", " ", 
        RowBox[{"{", 
         RowBox[{"12", ",", "8.6"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l1", " ", "=", " ", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"12", ",", "8"}], "}"}], "}"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"p3", ",", " ", "l1", ",", " ", "g1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.667770009218561*^9, 3.667770009250923*^9}, {
  3.667770134853526*^9, 3.667770183493876*^9}, {3.667770219586182*^9, 
  3.667770240201522*^9}, {3.667770290862198*^9, 3.667770389253148*^9}, {
  3.667770424484365*^9, 3.667770428863122*^9}, {3.667770498450441*^9, 
  3.66777054202629*^9}, {3.667770695443523*^9, 3.667770696694018*^9}, {
  3.667771027943632*^9, 3.66777110644405*^9}, {3.667771137956249*^9, 
  3.6677711544173813`*^9}, {3.66777152303238*^9, 3.6677715484901667`*^9}, {
  3.667771592690103*^9, 3.6677717589545717`*^9}, {3.6678138988681517`*^9, 
  3.667813904237997*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], Thickness[0.006], LineBox[CompressedData["
1:eJxF1gk4VGsfAPCxhJKIItnOzDvmSF90W0gu/RNuV6VIRN0JhXItEcpWUtY7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      "]]}}, 
   GraphicsComplexBox[{{12., 8.}, {12., 8.}, {12., 8.}, {12., 8.}}, {
     {Hue[0.67, 0.6, 0.6], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 3], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 4]}, {}}], 
   {RGBColor[0, 0, 0.4], 
    InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"p\\\",\\nFontSize->18]\\)\"\>", \
{12, 8.6}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Tau]\\\",\\nFontSize->18]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\n  \
StyleBox[\\\"c\\\",\\nFontSize->18], \\\"1\\\"],\\nFontSize->18]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{4., 6.},
  AxesStyle->Arrowheads[Automatic],
  PlotRange->{{4, 13}, {6, 11}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{4, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"4\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {6, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"6\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {8, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"8\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {10, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"10\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {12, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"12\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}}, {{7, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"7\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {8, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"8\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {9, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"9\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}, {10, 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"10\\\",\\nFontSize->16]\\)\"", 
       TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.667770135855689*^9, 3.66777018479522*^9}, 
   3.667770232598123*^9, {3.667770300239087*^9, 3.6677703899461517`*^9}, 
   3.667770430350389*^9, {3.667770499338934*^9, 3.667770542793818*^9}, 
   3.6677706977066936`*^9, {3.667771039754616*^9, 3.667771043638582*^9}, {
   3.667771088694036*^9, 3.6677711551823683`*^9}, {3.667771524198189*^9, 
   3.6677717596692038`*^9}, 3.667813965321876*^9}]
}, Open  ]]
},
WindowSize->{1038, 847},
WindowMargins->{{70, Automatic}, {Automatic, 0}},
PrintingCopies->5,
PrintingPageRange->{1, Automatic},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 6, \
2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 1249, 28, 110, "Input"],
Cell[1674, 45, 1921, 27, 33, "Output"],
Cell[3598, 74, 2324, 36, 47, "Message"]
}, Open  ]],
Cell[5937, 113, 594, 10, 39, "Text"],
Cell[CellGroupData[{
Cell[6556, 127, 8358, 211, 387, "Input"],
Cell[14917, 340, 2604, 40, 26, "Message"],
Cell[17524, 382, 3086, 55, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20647, 442, 125, 2, 33, "Input"],
Cell[20775, 446, 417, 6, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21229, 457, 7269, 170, 148, "Input"],
Cell[28501, 629, 763, 14, 47, "Message"],
Cell[29267, 645, 765, 14, 47, "Message"],
Cell[30035, 661, 763, 14, 47, "Message"],
Cell[30801, 677, 741, 14, 26, "Message"],
Cell[31545, 693, 7027, 113, 293, "Output"],
Cell[38575, 808, 6863, 113, 298, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45475, 926, 685, 22, 91, "Input"],
Cell[46163, 950, 2652, 37, 33, "Output"],
Cell[48818, 989, 2650, 37, 33, "Output"],
Cell[51471, 1028, 2649, 37, 33, "Output"]
}, Open  ]],
Cell[54135, 1068, 589, 9, 39, "Text"],
Cell[CellGroupData[{
Cell[54749, 1081, 712, 20, 130, "Input"],
Cell[55464, 1103, 2933, 41, 33, "Output"],
Cell[58400, 1146, 2932, 41, 33, "Output"],
Cell[61335, 1189, 2932, 41, 33, "Output"],
Cell[64270, 1232, 2932, 41, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67239, 1278, 1983, 52, 119, "Input"],
Cell[69225, 1332, 1671, 27, 87, "Message"],
Cell[70899, 1361, 1671, 27, 87, "Message"],
Cell[72573, 1390, 1671, 27, 87, "Message"],
Cell[74247, 1419, 1529, 25, 26, "Message"]
}, Open  ]],
Cell[75791, 1447, 1345, 39, 119, "Input"],
Cell[77139, 1488, 1357, 38, 119, "Input"],
Cell[78499, 1528, 1340, 36, 138, "Input"],
Cell[CellGroupData[{
Cell[79864, 1568, 7058, 182, 499, "Input"],
Cell[86925, 1752, 2508, 47, 305, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89470, 1804, 7035, 182, 480, "Input"],
Cell[96508, 1988, 9727, 165, 305, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106272, 2158, 4119, 119, 295, "Input"],
Cell[110394, 2279, 13982, 248, 336, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124413, 2532, 3869, 112, 199, "Input"],
Cell[128285, 2646, 5607, 114, 323, "Output"]
}, Open  ]]
}
]
*)


